THOR 42: A touchstone $\sim$24 Myr-old eclipsing binary spanning the fully-convective boundary

We present the characterization of CRTS J055255.7$-$004426 (=THOR 42), a young eclipsing binary comprising two pre-main sequence M dwarfs (combined spectral type M3.5). This nearby (103 pc), short-period (0.859 d) system was recently proposed as a member of the $\sim$24 Myr-old 32 Orionis Moving Group. Using ground- and space-based photometry in combination with medium- and high-resolution spectroscopy, we model the light and radial velocity curves to derive precise system parameters. The resulting component masses and radii are $0.497\pm0.005$ and $0.205\pm0.002$ $\rm{M}_{\odot}$, and $0.659\pm0.003$ and $0.424\pm0.002$ $\rm{R}_{\odot}$, respectively. With mass and radius uncertainties of $\sim$1 per cent and $\sim$0.5 per cent, respectively, THOR 42 is one of the most precisely characterized pre-main sequence eclipsing binaries known. Its systemic velocity, parallax, proper motion, colour-magnitude diagram placement and enlarged radii are all consistent with membership in the 32 Ori Group. The system provides a unique opportunity to test pre-main sequence evolutionary models at an age and mass range not well constrained by observation. From the radius and mass measurements we derive ages of 22-26 Myr using standard (non-magnetic) models, in excellent agreement with the age of the group. However, none of the models can simultaneously reproduce the observed mass, radius, temperature and luminosity of the coeval components. In particular, their H-R diagram ages are 2-4 times younger and we infer masses $\sim$50 per cent smaller than the dynamical values.

==> anc/table4.txt <==
#BJD_MID DMAG E_DMAG SURVEY
#
# BJD_MID = BJD - 2450000 at mid-exposure
# SURVEY = (1,2,3) for (SkyMapper,LCOGT,TESS)
#
# SkyMapper i-band (SSO)
#
8098.049212939572 -0.0113 0.0038 1
8098.049803228583 -0.0128 0.0038 1
8098.050370367244 -0.0093 0.0038 1
8098.050949076191 -0.0106 0.0038 1
8098.051516214851 -0.0160 0.0038 1
8098.052094923798 -0.0133 0.0038 1
8098.052673642524 -0.0146 0.0038 1
8098.05325235147 -0.0123 0.0038 1
8098.053831060417 -0.0101 0.0038 1
8098.054421349429 -0.0107 0.0038 1
8098.054988488089 -0.0172 0.0038 1
8098.055590347387 -0.0075 0.0038 1
8098.056157486048 -0.0158 0.0038 1
8098.056736205239 -0.0161 0.0038 1
8098.057326484006 -0.0044 0.0038 1
8098.057893622667 -0.0119 0.0038 1
8098.058460761327 -0.0123 0.0038 1
8098.059039480519 -0.0123 0.0038 1
8098.059606619179 -0.0154 0.0038 1
8098.060185328126 -0.0144 0.0038 1
8098.060752466787 -0.0084 0.0038 1
8098.061331175268 -0.0074 0.0038 1
8098.061909894459 -0.0049 0.0038 1
8098.06248860294 -0.0089 0.0038 1
8098.063067311887 -0.0051 0.0038 1
8098.063646030612 -0.0094 0.0038 1
8098.064224739559 -0.0096 0.0038 1
8098.06479187822 -0.0062 0.0038 1
8098.065370596945 -0.0144 0.0038 1
8098.065960876178 -0.0164 0.0038 1
8098.066539594904 -0.0074 0.0038 1
8098.06711830385 -0.0089 0.0038 1
8098.067697012797 -0.0093 0.0038 1
8098.068275731523 -0.0124 0.0038 1
8098.068842870183 -0.0137 0.0038 1
8098.069421578664 -0.0095 0.0038 1
8098.070000287611 -0.0105 0.0038 1
8098.070579006337 -0.0088 0.0038 1
8098.071157715283 -0.0118 0.0038 1
8098.071736434009 -0.0083 0.0038 1
8098.072315142956 -0.0064 0.0038 1
8098.072893851437 -0.0071 0.0038 1
8098.073472570628 -0.0103 0.0038 1
8098.074051279109 -0.0066 0.0038 1
8098.074629988056 -0.0056 0.0038 1
8098.075208706781 -0.0125 0.0038 1
8098.075787415728 -0.0088 0.0038 1
8098.076366134454 -0.0106 0.0038 1
8098.076921692584 -0.0083 0.0038 1
8098.07750040153 -0.0089 0.0039 1
8098.078079120256 -0.0021 0.0038 1
8098.078669409268 -0.0101 0.0038 1
8098.079236547928 -0.0033 0.0038 1
8098.079826826695 -0.0026 0.0038 1
8098.080405545421 -0.0044 0.0038 1
8098.0809958344325 -0.0117 0.0038 1
8098.081562962849 -0.0051 0.0038 1
8098.082141681574 -0.0054 0.0038 1
8098.082731970586 -0.0069 0.0038 1
8098.083299109247 -0.0048 0.0038 1
8098.083877817728 -0.0054 0.0038 1
8098.084456526674 -0.0052 0.0038 1
8098.0850352454 -0.0061 0.0038 1
8098.085625524167 -0.0026 0.0038 1
8098.086181092542 -0.0068 0.0038 1
8098.086759801488 -0.0012 0.0038 1
8098.087338520214 -0.0005 0.0038 1
8098.087917228695 0.0042 0.0038 1
8098.088495947421 0.0015 0.0038 1
8098.089074655902 0.0056 0.0038 1
8098.089653364848 0.0076 0.0038 1
8098.09024365386 0.0062 0.0038 1
8098.090799222235 0.0125 0.0038 1
8098.091389501002 0.0174 0.0038 1
8098.091956639197 0.0190 0.0038 1
8098.092546928208 0.0213 0.0038 1
8098.093114066869 0.0192 0.0038 1
8098.09369277535 0.0269 0.0038 1
8098.094283064362 0.0307 0.0038 1
8098.094850202557 0.0350 0.0038 1
8098.095440491568 0.0363 0.0038 1
8098.096007630229 0.0394 0.0038 1
8098.096597918775 0.0494 0.0038 1
8098.097176627722 0.0500 0.0038 1
8098.097755336203 0.0555 0.0038 1
8098.098357205279 0.0545 0.0038 1
8098.09893591376 0.0575 0.0038 1
8098.099503052421 0.0656 0.0038 1
8098.100081760902 0.0698 0.0038 1
8098.100660479628 0.0698 0.0038 1
8098.101250758395 0.0732 0.0038 1
8098.101817897055 0.0806 0.0038 1
8098.102396615315 0.0897 0.0038 1
8098.102975324262 0.0935 0.0038 1
8098.103554042522 0.0946 0.0038 1
8098.104121181183 0.0960 0.0038 1
8098.104699889664 0.1102 0.0039 1
8098.105290178675 0.1164 0.0039 1
8098.10585731687 0.1194 0.0039 1
8098.106447595637 0.1153 0.0039 1
8098.107014734298 0.1224 0.0039 1
8098.107593452558 0.1299 0.0038 1
8098.108172161505 0.1418 0.0039 1
8098.108762450051 0.1492 0.0038 1
8098.109329588711 0.1453 0.0038 1
8098.109908297192 0.1476 0.0039 1
8098.110498585738 0.1545 0.0039 1
8098.111065724399 0.1660 0.0039 1
8098.11164443288 0.1556 0.0039 1
8098.11222315114 0.1642 0.0039 1
8098.112801860087 0.1758 0.0039 1
8098.113392148633 0.1710 0.0039 1
8098.113959286828 0.1830 0.0039 1
8098.114537995774 0.1774 0.0039 1
8098.115116714034 0.1850 0.0039 1
8098.115695422515 0.1903 0.0039 1
8098.116274131462 0.1925 0.0039 1
8098.116852849722 0.1963 0.0039 1
8098.117419987917 0.1995 0.0039 1
8098.117998696864 0.1970 0.0038 1
8098.11858898541 0.2037 0.0038 1
8098.1191792739555 0.2033 0.0039 1
8098.119757982437 0.2066 0.0039 1
8098.120325121097 0.2072 0.0039 1
8098.121251054574 0.2159 0.0038 1
8098.121829773299 0.2154 0.0038 1
8098.12240848178 0.2168 0.0038 1
8098.12298720004 0.2172 0.0038 1
8098.123565908521 0.2102 0.0038 1
8098.1241446170025 0.2187 0.0038 1
8098.124723335728 0.2156 0.0038 1
8098.125302044209 0.2178 0.0038 1
8098.125869182404 0.2175 0.0038 1
8098.126447890885 0.2182 0.0038 1
8098.127038179431 0.2170 0.0038 1
8098.127605317626 0.2135 0.0038 1
8098.128184036352 0.2211 0.0038 1
8098.128762744833 0.2173 0.0038 1
8098.129353033379 0.2185 0.0038 1
8098.12993174186 0.2227 0.0038 1
8098.130498880055 0.2205 0.0038 1
8098.131089168601 0.2228 0.0038 1
8098.131656307261 0.2209 0.0038 1
8098.1322350157425 0.2130 0.0038 1
8098.132813723758 0.2156 0.0038 1
8098.1333924424835 0.2164 0.0038 1
8098.1339711509645 0.2163 0.0038 1
8098.134549869224 0.2113 0.0038 1
8098.1351401479915 0.2124 0.0038 1
8098.1357072861865 0.2130 0.0038 1
8098.136274424382 0.2079 0.0038 1
8098.1368531426415 0.2047 0.0038 1
8098.1374434214085 0.1996 0.0038 1
8098.1380221396685 0.2022 0.0038 1
8098.138589278329 0.1922 0.0038 1
8098.139167986345 0.1862 0.0038 1
8098.13974670507 0.1887 0.0038 1
8098.140325413551 0.1863 0.0038 1
8098.140904121567 0.1821 0.0038 1
8098.141471259762 0.1714 0.0038 1
8098.142049978487 0.1724 0.0038 1
8098.142640256789 0.1671 0.0038 1
8098.143218975514 0.1678 0.0038 1
8098.143786113709 0.1549 0.0038 1
8098.144376392011 0.1571 0.0038 1
8098.1449551102705 0.1464 0.0038 1
8098.145533818752 0.1460 0.0038 1
8098.146100956947 0.1384 0.0038 1
8098.146691245493 0.1354 0.0038 1
8098.147269953974 0.1293 0.0038 1
8098.147837092169 0.1221 0.0038 1
8098.148415810429 0.1260 0.0038 1
8098.14899451891 0.1151 0.0038 1
8098.1495848074555 0.1142 0.0038 1
8098.150163515937 0.1050 0.0038 1
8098.1507422341965 0.1052 0.0038 1
8098.151309372392 0.0917 0.0038 1
8098.151888080407 0.0940 0.0038 1
8098.152466788888 0.0852 0.0038 1
8098.153045507148 0.0843 0.0038 1
8098.153635785915 0.0751 0.0038 1
8098.154191353824 0.0767 0.0038 1
8098.15478164237 0.0673 0.0038 1
8098.155360350385 0.0665 0.0038 1
8098.15592748858 0.0579 0.0038 1
8098.156506197061 0.0527 0.0038 1
8098.157084915321 0.0544 0.0038 1
8098.157663623802 0.0535 0.0038 1
8098.158253911883 0.0457 0.0038 1
8098.158809480257 0.0407 0.0038 1
8098.159388188273 0.0421 0.0038 1
8098.159978476819 0.0318 0.0038 1
8098.160545615014 0.0338 0.0038 1
8098.161124323029 0.0310 0.0038 1
8098.16170303151 0.0242 0.0038 1
8098.16228174977 0.0296 0.0038 1
8098.162848887965 0.0219 0.0038 1
8098.1634275959805 0.0177 0.0038 1
8098.1640063044615 0.0161 0.0038 1
8098.164585022721 0.0136 0.0038 1
8098.1651637312025 0.0072 0.0038 1
8098.165742449462 0.0056 0.0038 1
8098.166321157478 0.0078 0.0038 1
8098.166911446024 0.0079 0.0038 1
8098.167478584219 0.0055 0.0038 1
8098.168057292234 0.0043 0.0038 1
8098.168624430429 0.0119 0.0038 1
8098.169203138445 0.0053 0.0038 1
8098.1697818567045 0.0003 0.0038 1
8098.17037214525 0.0039 0.0038 1
8098.170939273201 0.0058 0.0038 1
8098.171529561747 0.0020 0.0038 1
8098.172096699942 0.0039 0.0038 1
8098.172675418202 -0.0005 0.0038 1
8098.173254126217 0.0050 0.0038 1
8098.173844414763 0.0045 0.0038 1
8098.1744115524925 0.0045 0.0038 1
8098.174990260974 0.0039 0.0038 1
8098.175580549054 0.0033 0.0038 1
8098.176159257535 0.0088 0.0038 1
8098.176737975795 0.0099 0.0038 1
8098.177328254096 0.0052 0.0038 1
8098.177906972356 0.0087 0.0038 1
8098.1784856803715 0.0036 0.0038 1
8098.179064388387 0.0104 0.0038 1
8098.179654676933 0.0064 0.0038 1
8098.180221815128 0.0040 0.0038 1
8098.180800532922 0.0035 0.0038 1
8098.181379241403 0.0038 0.0038 1
8098.181957949419 0.0061 0.0038 1
8098.1825482379645 0.0031 0.0038 1
8098.18312694598 0.0021 0.0038 1
8098.18370566424 -0.0013 0.0038 1
8098.184272801969 -0.0003 0.0038 1
8098.18485151045 0.0049 0.0038 1
8098.1854302282445 0.0011 0.0038 1
8098.186008936726 0.0058 0.0038 1
8098.186587644741 0.0048 0.0038 1
8098.187166363001 0.0074 0.0038 1
8098.187756641302 0.0018 0.0038 1
8098.188323779032 0.0022 0.0038 1
8098.188902497292 0.0042 0.0038 1
8098.189492785372 0.0044 0.0038 1
8098.190059923567 0.0063 0.0038 1
8098.190627051517 0.0034 0.0038 1
8098.191205769777 0.0057 0.0038 1
8098.191784477793 0.0079 0.0038 1
8098.192363196053 0.0023 0.0038 1
8098.192941904068 0.0004 0.0038 1
8098.193520612083 0.0089 0.0038 1
8098.194099330343 0.0060 0.0038 1
8098.194678038359 0.0039 0.0038 1
8098.195256746374 0.0077 0.0038 1
8098.195835464634 0.0032 0.0038 1
8098.196425752714 0.0033 0.0038 1
8098.19700446073 0.0076 0.0038 1
8098.197571598925 0.0045 0.0038 1
8098.198138736654 0.0014 0.0038 1
8098.1987174446695 0.0059 0.0038 1
8098.199296162929 0.0000 0.0038 1
8098.199886441231 0.0039 0.0038 1
8098.20045357896 0.0027 0.0038 1
8098.201043867506 0.0038 0.0038 1
8098.2016110052355 -0.0004 0.0038 1
8098.202201293316 0.0046 0.0038 1
8098.202768431511 0.0031 0.0038 1
8098.203347139526 0.0041 0.0038 1
8098.203937427606 0.0068 0.0038 1
8098.204527715687 0.0069 0.0038 1
8098.205094853882 0.0007 0.0038 1
8098.205685141962 -0.0026 0.0038 1
8098.2062522699125 0.0055 0.0038 1
8098.206830987707 0.0019 0.0038 1
8098.207421276253 0.0002 0.0038 1
8098.207999984268 0.0016 0.0038 1
8098.2085671219975 0.0014 0.0038 1
8098.209145830013 0.0044 0.0038 1
8098.209724548273 0.0004 0.0038 1
8098.2103148261085 0.0069 0.0038 1
8098.210881964304 -0.0016 0.0039 1
8098.211460682098 0.0030 0.0038 1
8098.212039390113 -0.0004 0.0038 1
8098.212618108373 0.0053 0.0038 1
8098.213219966739 0.0091 0.0038 1
8098.213787104469 0.0014 0.0038 1
8101.051785115618 0.0168 0.0038 1
8101.052352251485 0.0196 0.0038 1
8101.052930957638 0.0237 0.0038 1
8101.053509673569 0.0152 0.0038 1
8101.054076809436 0.0129 0.0038 1
8101.05467866594 0.0209 0.0038 1
8101.055245801806 0.0208 0.0038 1
8101.055824507959 0.0203 0.0038 1
8101.056403223891 0.0171 0.0038 1
8101.056981930044 0.0255 0.0038 1
8101.05754906591 0.0175 0.0038 1
8101.058127772063 0.0126 0.0038 1
8101.05870648846 0.0205 0.0038 1
8101.059285194147 0.0198 0.0038 1
8101.0598639003 0.0244 0.0038 1
8101.060431036167 0.0225 0.0038 1
8101.061009752564 0.0226 0.0038 1
8101.061600028537 0.0201 0.0038 1
8101.062167164404 0.0217 0.0038 1
8101.062757450622 0.0280 0.0038 1
8101.063324586488 0.0241 0.0038 1
8101.06390330242 0.0300 0.0038 1
8101.064482008573 0.0194 0.0038 1
8101.06507229479 0.0241 0.0038 1
8101.065639430657 0.0214 0.0038 1
8101.06621813681 0.0223 0.0038 1
8101.066808422562 0.0233 0.0038 1
8101.067375558894 0.0274 0.0038 1
8101.067965844646 0.0196 0.0038 1
8101.068544550799 0.0276 0.0038 1
8101.069123256952 0.0239 0.0038 1
8101.069701972883 0.0251 0.0038 1
8101.070280679036 0.0306 0.0038 1
8101.070870964788 0.0237 0.0038 1
8101.071449670941 0.0244 0.0038 1
8101.072028386872 0.0376 0.0038 1
8101.072607093025 0.0237 0.0038 1
8101.073197378777 0.0249 0.0038 1
8101.07377608493 0.0289 0.0038 1
8101.074354791082 0.0318 0.0038 1
8101.074933507014 0.0276 0.0038 1
8101.075523793232 0.0272 0.0038 1
8101.076090929098 0.0344 0.0038 1
8101.0766696347855 0.0259 0.0038 1
8101.077259921003 0.0264 0.0038 1
8101.07783862669 0.0398 0.0038 1
8101.078405762557 0.0279 0.0038 1
8101.078996048775 0.0314 0.0038 1
8101.079574754927 0.0306 0.0038 1
8101.080141890328 0.0320 0.0038 1
8101.080709026195 0.0307 0.0038 1
8101.081287732348 0.0356 0.0039 1
8101.0818664482795 0.0227 0.0039 1
8101.082445153967 0.0392 0.0038 1
8101.083023869898 0.0332 0.0039 1
8101.083602576051 0.0363 0.0039 1
8101.0841928622685 0.0349 0.0039 1
8101.084771567956 0.0317 0.0039 1
8101.085350273643 0.0347 0.0039 1
8101.08594055986 0.0284 0.0039 1
8101.086519275792 0.0357 0.0039 1
8101.087086411659 0.0355 0.0039 1
8101.087665117346 0.0370 0.0039 1
8101.0882438234985 0.0349 0.0039 1
8101.08882253943 0.0333 0.0039 1
8101.089401245117 0.0344 0.0038 1
8101.08997995127 0.0301 0.0039 1
8101.090547086671 0.0360 0.0038 1
8101.091125802603 0.0375 0.0038 1
8101.091727658641 0.0337 0.0038 1
8101.092294794507 0.0407 0.0038 1
8101.09287350066 0.0407 0.0038 1
8101.093463786412 0.0375 0.0038 1
8101.094030922279 0.0438 0.0038 1
8101.094621208031 0.0505 0.0038 1
8101.0951999141835 0.0475 0.0038 1
8101.096079553012 0.0552 0.0038 1
8101.096658268943 0.0590 0.0038 1
8101.097225394566 0.0611 0.0038 1
8101.097804110497 0.0698 0.0038 1
8101.098382816184 0.0700 0.0038 1
8101.098961532116 0.0777 0.0038 1
8101.099540237803 0.0824 0.0038 1
8101.10011894349 0.0831 0.0038 1
8101.100697659422 0.0887 0.0038 1
8101.101264795288 0.0977 0.0038 1
8101.1018435009755 0.1038 0.0038 1
8101.1024337867275 0.1104 0.0038 1
8101.10301249288 0.1172 0.0038 1
8101.103591208346 0.1270 0.0038 1
8101.104181484319 0.1355 0.0038 1
8101.104748620186 0.1377 0.0038 1
8101.105327336118 0.1466 0.0038 1
8101.105906041805 0.1472 0.0038 1
8101.106484747492 0.1534 0.0038 1
8101.107063463423 0.1674 0.0038 1
8101.107653749175 0.1704 0.0038 1
8101.108220885042 0.1900 0.0038 1
8101.108811161015 0.1926 0.0038 1
8101.109378296416 0.1961 0.0038 1
8101.109957012348 0.2136 0.0038 1
8101.110535718035 0.2218 0.0038 1
8101.111114423722 0.2264 0.0038 1
8101.111693139654 0.2320 0.0038 1
8101.112607498653 0.2540 0.0038 1
8101.113197784405 0.2621 0.0038 1
8101.113776490092 0.2739 0.0038 1
8101.114355195779 0.2800 0.0038 1
8101.114922331646 0.2923 0.0038 1
8101.115501047578 0.3010 0.0038 1
8101.116079753265 0.3131 0.0038 1
8101.116670039017 0.3168 0.0038 1
8101.117237174418 0.3267 0.0038 1
8101.11782746017 0.3309 0.0038 1
8101.1184061663225 0.3403 0.0038 1
8101.11898487201 0.3586 0.0038 1
8101.119563587476 0.3636 0.0038 1
8101.1201538732275 0.3745 0.0038 1
8101.120732578915 0.3866 0.0038 1
8101.121299714781 0.3922 0.0038 1
8101.121878420468 0.3946 0.0038 1
8101.122457135934 0.4042 0.0038 1
8101.1230358416215 0.4095 0.0038 1
8101.1236145473085 0.4252 0.0038 1
8101.12419326324 0.4347 0.0038 1
8101.124771968927 0.4287 0.0038 1
8101.125362254679 0.4405 0.0038 1
8101.125940960366 0.4542 0.0038 1
8101.126508095767 0.4591 0.0038 1
8101.127098381519 0.4592 0.0038 1
8101.127665517386 0.4671 0.0038 1
8101.128244223073 0.4649 0.0038 1
8101.128822938539 0.4766 0.0038 1
8101.129401644226 0.4770 0.0038 1
8101.129980349913 0.4826 0.0038 1
8101.130559065379 0.4841 0.0038 1
8101.131137771066 0.4839 0.0038 1
8101.131716486998 0.4892 0.0038 1
8101.132295192685 0.4938 0.0038 1
8101.132873897906 0.4872 0.0038 1
8101.133452613838 0.4940 0.0038 1
8101.134031319525 0.4921 0.0038 1
8101.134621605277 0.4946 0.0038 1
8101.135200310964 0.4902 0.0038 1
8101.13577902643 0.4907 0.0038 1
8101.136346161831 0.4968 0.0038 1
8101.136936437804 0.4916 0.0038 1
8101.13751515327 0.4790 0.0038 1
8101.138082288671 0.4811 0.0038 1
8101.138660994358 0.4769 0.0038 1
8101.139239700045 0.4757 0.0038 1
8101.139829985797 0.4663 0.0038 1
8101.140408701263 0.4677 0.0038 1
8101.14098740695 0.4583 0.0038 1
8101.142133248039 0.4468 0.0038 1
8101.142711963505 0.4380 0.0038 1
8101.143302239012 0.4352 0.0038 1
8101.143880954944 0.4317 0.0038 1
8101.14447124023 0.4270 0.0038 1
8101.145049945917 0.4114 0.0038 1
8101.145617081318 0.4031 0.0038 1
8101.146195787005 0.3950 0.0038 1
8101.146774502471 0.3879 0.0038 1
8101.147353208158 0.3813 0.0038 1
8101.147931913845 0.3718 0.0038 1
8101.148510629311 0.3551 0.0038 1
8101.149089334998 0.3510 0.0038 1
8101.149679620285 0.3416 0.0038 1
8101.150258325972 0.3278 0.0038 1
8101.150837041438 0.3145 0.0038 1
8101.151415747125 0.3123 0.0038 1
8101.151994452812 0.3045 0.0038 1
8101.152584738098 0.2916 0.0038 1
8101.153151873499 0.2835 0.0038 1
8101.153730579186 0.2689 0.0038 1
8101.154309294652 0.2567 0.0038 1
8101.154888000339 0.2493 0.0038 1
8101.155466715805 0.2370 0.0038 1
8101.156056991313 0.2281 0.0038 1
8101.156635706779 0.2213 0.0038 1
8101.157214412466 0.2183 0.0038 1
8101.157804697752 0.2028 0.0038 1
8101.158383403439 0.1935 0.0038 1
8101.15895053884 0.1890 0.0038 1
8101.159529254306 0.1878 0.0038 1
8101.160107959993 0.1714 0.0038 1
8101.160686665215 0.1625 0.0038 1
8101.161265380681 0.1615 0.0038 1
8101.161844086368 0.1554 0.0038 1
8101.162411221769 0.1393 0.0038 1
8101.163001507055 0.1366 0.0038 1
8101.163580212742 0.1274 0.0038 1
8101.164158928208 0.1260 0.0038 1
8101.1647376334295 0.1198 0.0038 1
8101.1653163391165 0.1146 0.0038 1
8101.1658950545825 0.1039 0.0038 1
8101.166462189984 0.0983 0.0038 1
8101.167040895205 0.0944 0.0038 1
8101.167619600892 0.0934 0.0038 1
8101.168209886178 0.0884 0.0038 1
8101.168777021579 0.0840 0.0038 1
8101.169367307331 0.0767 0.0038 1
8101.1699344427325 0.0721 0.0038 1
8101.170524728019 0.0622 0.0038 1
8101.17110343324 0.0625 0.0038 1
8101.171682138927 0.0668 0.0038 1
8101.172260854393 0.0542 0.0038 1
8101.172839559615 0.0559 0.0038 1
8101.173406695016 0.0497 0.0038 1
8101.173985400237 0.0536 0.0038 1
8101.174575685989 0.0477 0.0038 1
8101.17514282139 0.0496 0.0038 1
8101.175721536856 0.0442 0.0038 1
8101.176300242078 0.0405 0.0038 1
8101.176878947299 0.0471 0.0038 1
8101.177457662765 0.0427 0.0038 1
8101.178047938272 0.0480 0.0038 1
8101.178626653738 0.0461 0.0038 1
8101.179216939025 0.0447 0.0038 1
8101.179795644712 0.0458 0.0038 1
8101.180374349933 0.0385 0.0038 1
8101.180964635685 0.0463 0.0038 1
8101.1815317706205 0.0428 0.0038 1
8101.182098906022 0.0416 0.0038 1
8101.182677611243 0.0444 0.0038 1
8101.183256326709 0.0443 0.0038 1
8101.183846611995 0.0407 0.0038 1
8101.184413737617 0.0486 0.0038 1
8101.184992452618 0.0475 0.0038 1
8101.185559588019 0.0448 0.0038 1
8101.18613829324 0.0410 0.0038 1
8101.186717008706 0.0422 0.0038 1
8101.187307284214 0.0437 0.0038 1
8101.18788599968 0.0384 0.0038 1
8101.188476274721 0.0453 0.0038 1
8101.189043410122 0.0431 0.0038 1
8101.189633695409 0.0477 0.0038 1
8101.190212410875 0.0432 0.0038 1
8101.190791116096 0.0438 0.0038 1
8101.191346681211 0.0352 0.0038 1
8101.191925386898 0.0409 0.0038 1
8101.1925156721845 0.0461 0.0038 1
8101.193094377406 0.0408 0.0038 1
8101.193661512807 0.0410 0.0038 1
8101.194240218028 0.0367 0.0038 1
8101.194818933029 0.0435 0.0038 1
8101.195397638716 0.0417 0.0038 1
8101.195976343937 0.0402 0.0038 1
8101.1965550589375 0.0420 0.0038 1
8101.1971453446895 0.0413 0.0038 1
8101.197724049911 0.0411 0.0038 1
8101.198314335197 0.0429 0.0038 1
8101.198893040419 0.0423 0.0038 1
8101.199471755885 0.0382 0.0038 1
8101.200050461106 0.0441 0.0038 1
8101.200629166327 0.0368 0.0038 1
8101.201219451614 0.0377 0.0038 1
8101.201786587015 0.0348 0.0038 1
8101.20235372195 0.0362 0.0038 1
8101.202932427172 0.0395 0.0038 1
8101.203522712458 0.0341 0.0038 1
8101.20412456803 0.0335 0.0038 1
8101.204691703431 0.0392 0.0038 1
8101.205258838367 0.0351 0.0038 1
8101.205849123653 0.0338 0.0038 1
8101.206427828874 0.0408 0.0038 1
8101.20700654434 0.0330 0.0038 1
8101.207596829627 0.0354 0.0038 1
8101.208163954783 0.0399 0.0038 1
8101.2087426697835 0.0379 0.0038 1
8101.20933295507 0.0437 0.0038 1
8101.209923230577 0.0353 0.0038 1
8101.210490365513 0.0324 0.0038 1
8101.211080650799 0.0373 0.0038 1
8101.211659366265 0.0337 0.0038 1
8101.212249641772 0.0310 0.0038 1
8101.212816776708 0.0374 0.0038 1
8101.213407061994 0.0346 0.0038 1
8101.2139857672155 0.0315 0.0038 1
8101.214564482216 0.0310 0.0038 1
8101.215143187437 0.0298 0.0038 1
8101.215721902903 0.0282 0.0038 1
8101.216312177945 0.0350 0.0038 1
8101.216879313346 0.0341 0.0038 1
8101.217469598632 0.0346 0.0038 1
8101.218059883919 0.0367 0.0038 1
8101.21863858914 0.0303 0.0038 1
8101.21921730414 0.0267 0.0039 1
8101.219796009362 0.0287 0.0038 1
8101.220374714583 0.0256 0.0038 1
8101.2209649998695 0.0378 0.0038 1
8101.221543705091 0.0390 0.0038 1
8101.222110840026 0.0259 0.0038 1
8101.222689555027 0.0397 0.0038 1
8101.223279840313 0.0362 0.0038 1
8101.223846975714 0.0270 0.0038 1
#
# LCOGT 2-m i-band (Haleakala)
#
8132.895314081106 0.2818 0.0011 2
8132.89583976008 0.2884 0.0011 2
8132.896364838816 0.2972 0.0012 2
8132.896889617667 0.3072 0.0012 2
8132.897416596767 0.3167 0.0012 2
8132.897940475494 0.3226 0.0012 2
8132.89847255405 0.3313 0.0012 2
8132.89899853291 0.3409 0.0012 2
8132.89952901192 0.3492 0.0012 2
8132.900053390767 0.3596 0.0012 2
8132.900577869732 0.3674 0.0012 2
8132.901109348517 0.3751 0.0012 2
8132.901634427253 0.3825 0.0012 2
8132.90215830598 0.3930 0.0012 2
8132.902683085296 0.4001 0.0012 2
8132.90321426373 0.4088 0.0012 2
8132.903776541352 0.4169 0.0012 2
8132.904299620073 0.4251 0.0012 2
8132.904824199155 0.4345 0.0012 2
8132.90535517782 0.4385 0.0012 2
8132.9058792563155 0.4435 0.0012 2
8132.906411635224 0.4527 0.0012 2
8132.90693671396 0.4567 0.0012 2
8132.907460292801 0.4600 0.0012 2
8132.907989871688 0.4662 0.0012 2
8132.908514450304 0.4737 0.0012 2
8132.90904122917 0.4760 0.0012 2
8132.9095699079335 0.4778 0.0012 2
8132.910101686604 0.4878 0.0012 2
8132.910626765341 0.4895 0.0012 2
8132.911156143993 0.4922 0.0012 2
8132.911753119901 0.4942 0.0012 2
8132.91228379868 0.4961 0.0012 2
8132.912806477398 0.4984 0.0012 2
8132.913337956183 0.5046 0.0012 2
8132.913860035129 0.5033 0.0012 2
8132.914420512505 0.5070 0.0012 2
8132.914944791235 0.5084 0.0012 2
8132.915475870017 0.5049 0.0012 2
8132.916004348546 0.5054 0.0012 2
8132.916528527625 0.5054 0.0013 2
8132.917053606361 0.5084 0.0012 2
8132.917582985014 0.5065 0.0012 2
8132.918107263744 0.5043 0.0012 2
8132.918632042594 0.5023 0.0012 2
8132.919160621241 0.4975 0.0012 2
8132.919685900211 0.4964 0.0012 2
8132.920215278864 0.4939 0.0012 2
8132.92074335739 0.4893 0.0012 2
8132.921267236117 0.4881 0.0012 2
8132.921796714887 0.4830 0.0012 2
8132.922321193386 0.4793 0.0012 2
8132.922850072384 0.4749 0.0012 2
8132.923374651 0.4692 0.0012 2
8132.923903729767 0.4638 0.0012 2
8132.924428008497 0.4565 0.0012 2
8132.9249574872665 0.4527 0.0012 2
8132.925480365753 0.4435 0.0012 2
8132.926008544397 0.4398 0.0012 2
8132.926532823127 0.4325 0.0012 2
8132.927060502116 0.4236 0.0012 2
8132.927590080537 0.4164 0.0012 2
8132.928113859147 0.4090 0.0012 2
8148.784771190025 0.1147 0.0011 2
8148.785298758186 0.1197 0.0011 2
8148.785889422055 0.1239 0.0011 2
8148.7864152900875 0.1272 0.0011 2
8148.786940858234 0.1344 0.0011 2
8148.787473326083 0.1370 0.0011 2
8148.787996094208 0.1403 0.0011 2
8148.788525962271 0.1455 0.0011 2
8148.789049430285 0.1467 0.0011 2
8148.789579397999 0.1518 0.0011 2
8148.790109165944 0.1542 0.0011 2
8148.79063723376 0.1599 0.0011 2
8148.791160502005 0.1652 0.0011 2
8148.791688570287 0.1658 0.0011 2
8148.792219038121 0.1707 0.0011 2
8148.79274050612 0.1756 0.0011 2
8148.793271373957 0.1759 0.0011 2
8148.79379904177 0.1833 0.0012 2
8148.794329809491 0.1896 0.0012 2
8148.794852978084 0.1911 0.0012 2
8148.795383745804 0.1947 0.0012 2
8148.795911913738 0.1956 0.0012 2
8148.796436981764 0.1981 0.0012 2
8148.796964249574 0.2010 0.0012 2
8148.797491717618 0.2031 0.0012 2
8148.798018885311 0.2050 0.0012 2
8148.79854435334 0.2059 0.0012 2
8148.799071821384 0.2071 0.0012 2
8148.799636987038 0.2105 0.0012 2
8148.800164354965 0.2090 0.0012 2
8148.800692122895 0.2097 0.0012 2
8148.8012191909365 0.2138 0.0012 2
8148.801751558669 0.2120 0.0012 2
8148.802280926146 0.2118 0.0012 2
8148.802808193956 0.2125 0.0012 2
8148.803333661985 0.2133 0.0012 2
8148.803866129834 0.2179 0.0012 2
8148.8043916979805 0.2175 0.0012 2
8148.804917365778 0.2161 0.0012 2
8148.805449733511 0.2153 0.0012 2
8148.805975401308 0.2204 0.0012 2
8148.806500569452 0.2142 0.0012 2
8148.807026037481 0.2182 0.0012 2
8148.807556305081 0.2174 0.0012 2
8148.808084473014 0.2172 0.0012 2
8148.80861204071 0.2191 0.0012 2
8148.809139508754 0.2131 0.0012 2
8148.809662476648 0.2139 0.0012 2
8148.810190044809 0.2127 0.0012 2
8148.810717312619 0.2173 0.0012 2
8148.842159091961 0.0203 0.0011 2
8148.842689259443 0.0151 0.0011 2
8148.843217227142 0.0171 0.0011 2
8148.843740295153 0.0135 0.0011 2
8148.844312360045 0.0132 0.0011 2
8148.844838027842 0.0093 0.0011 2
8148.845368195325 0.0095 0.0011 2
8148.845894563012 0.0079 0.0011 2
8148.846421930473 0.0043 0.0011 2
8148.84695229819 0.0048 0.0011 2
8148.847474665847 0.0052 0.0011 2
8148.848002033774 0.0014 0.0011 2
8148.8485314012505 0.0026 0.0011 2
8148.849057969172 0.0049 0.0011 2
8148.849586536642 0.0024 0.0011 2
8148.850114804227 0.0025 0.0011 2
8148.850640671793 0.0015 0.0011 2
8148.851166039705 0.0072 0.0011 2
8148.851694207173 0.0063 0.0011 2
8148.852219874971 0.0047 0.0011 2
8148.852745642886 0.0055 0.0011 2
8148.8532781102695 0.0055 0.0011 2
8148.85380367795 0.0053 0.0011 2
8148.854330045637 0.0031 0.0011 2
8148.854857413098 0.0047 0.0011 2
8148.855382481124 0.0050 0.0011 2
8148.8559168479405 0.0039 0.0011 2
8148.856442715973 0.0042 0.0011 2
8148.856971483212 0.0008 0.0011 2
8148.857498650905 0.0038 0.0011 2
8148.8580209189095 0.0073 0.0011 2
8148.858550586272 0.0054 0.0011 2
8148.859080153983 0.0043 0.0011 2
8148.8596071214415 0.0061 0.0011 2
8148.860136788804 0.0045 0.0011 2
8148.860663456377 0.0035 0.0011 2
8148.861188924406 0.0034 0.0011 2
8148.861718591768 0.0022 0.0011 2
8148.862243759446 0.0052 0.0011 2
8148.862773726694 0.0042 0.0011 2
8148.863296594936 0.0029 0.0011 2
8148.863828661852 0.0018 0.0011 2
8148.864351229742 0.0014 0.0011 2
8148.864879197441 0.0041 0.0011 2
8148.8654046650045 0.0042 0.0011 2
8148.865956331138 0.0056 0.0011 2
8148.866481998935 0.0034 0.0011 2
8148.867007366847 0.0023 0.0011 2
8148.8675327342935 0.0025 0.0011 2
8148.868065001443 0.0032 0.0011 2
8148.868612967897 0.0065 0.0011 2
8148.869210631121 0.0001 0.0011 2
8148.869740098715 0.0063 0.0011 2
8148.87026316626 0.0024 0.0011 2
8148.870793733746 0.0030 0.0011 2
8148.871319101192 0.0038 0.0011 2
8148.871848668903 0.0062 0.0011 2
8148.872376436368 0.0054 0.0011 2
8148.872904903721 0.0057 0.0011 2
8148.87343067117 0.0015 0.0011 2
8148.873962638434 0.0028 0.0011 2
8148.874490805902 0.0064 0.0011 2
8148.875014873687 0.0008 0.0011 2
8148.875542141497 0.0049 0.0011 2
8148.8760698088445 -0.0017 0.0011 2
8148.876599675976 0.0015 0.0011 2
8148.8771249437705 0.0012 0.0011 2
8148.877659810707 0.0002 0.0011 2
8158.720537952613 0.0953 0.0012 2
8158.7210617153905 0.0950 0.0012 2
8158.721591177862 0.0886 0.0011 2
8158.722110440955 0.0815 0.0011 2
8158.722645002883 0.0788 0.0011 2
8158.723167865537 0.0782 0.0012 2
8158.723695827648 0.0754 0.0011 2
8158.724224590231 0.0715 0.0011 2
8158.724748652894 0.0698 0.0011 2
8158.725282414816 0.0715 0.0011 2
8158.725811377168 0.0681 0.0011 2
8158.72633313993 0.0699 0.0011 2
8158.726856502704 0.0638 0.0011 2
8158.727407563478 0.0641 0.0011 2
8158.727938925382 0.0647 0.0011 2
8158.728475287091 0.0650 0.0011 2
8158.729030847549 0.0683 0.0011 2
8158.729561309796 0.0653 0.0011 2
8158.730083072558 0.0670 0.0011 2
8158.730614434928 0.0647 0.0011 2
8158.731142797042 0.0616 0.0011 2
8158.731664760038 0.0653 0.0011 2
8158.7321951221675 0.0634 0.0011 2
8158.732738183346 0.0663 0.0011 2
8158.733262045775 0.0656 0.0011 2
8158.733792108018 0.0631 0.0011 2
8158.734314770903 0.0639 0.0011 2
8158.734844133258 0.0692 0.0011 2
8158.735397193581 0.0689 0.0011 2
8158.735922155902 0.0696 0.0011 2
8158.736453518271 0.0645 0.0011 2
8158.736981780734 0.0630 0.0011 2
8158.737506743055 0.0641 0.0011 2
8158.738062403165 0.0653 0.0011 2
8158.738587665837 0.0625 0.0011 2
8158.739113528281 0.0664 0.0011 2
8158.73963909084 0.0586 0.0011 2
8158.740169052966 0.0647 0.0011 2
8158.740696515422 0.0649 0.0011 2
8158.7412208779715 0.0649 0.0011 2
8158.741743040737 0.0670 0.0011 2
8158.74227260286 0.0626 0.0011 2
8158.742806064896 0.0614 0.0011 2
8158.7433323273435 0.0601 0.0011 2
8158.743861389346 0.0624 0.0011 2
8158.744385351893 0.0652 0.0011 2
8158.744911414105 0.0659 0.0011 2
8194.769072412513 0.4684 0.0013 2
8194.76960336417 0.4696 0.0013 2
8194.770126916002 0.4618 0.0013 2
8194.77065666765 0.4577 0.0013 2
8194.77117981948 0.4497 0.0013 2
8194.771714570466 0.4414 0.0013 2
8194.772251521237 0.4389 0.0012 2
8194.772797671147 0.4322 0.0012 2
8194.773325722665 0.4238 0.0012 2
8194.773846975062 0.4112 0.0012 2
8194.774376626126 0.4055 0.0012 2
8194.774904577993 0.3981 0.0012 2
8194.77543082973 0.3925 0.0012 2
8194.775958581362 0.3827 0.0012 2
8194.776487732772 0.3729 0.0012 2
8194.777009584941 0.3657 0.0012 2
8194.777539036237 0.3555 0.0012 2
8194.778066487983 0.3504 0.0012 2
8194.77858923981 0.3404 0.0012 2
8194.779117391445 0.3294 0.0012 2
8194.779645143077 0.3195 0.0012 2
8194.780170694925 0.3135 0.0012 2
8194.780698246323 0.3071 0.0012 2
8194.78124759579 0.2990 0.0012 2
8194.781771347858 0.2875 0.0012 2
8194.78230209928 0.2822 0.0012 2
8194.782836350147 0.2701 0.0012 2
8194.783366501331 0.2623 0.0012 2
8194.783889253624 0.2536 0.0012 2
8194.784419104923 0.2462 0.0012 2
8194.78494185675 0.2390 0.0012 2
8194.785471408162 0.2299 0.0012 2
8194.785999659449 0.2206 0.0012 2
8194.786526211537 0.2130 0.0012 2
8194.787052162923 0.2056 0.0012 2
8194.787580414675 0.1971 0.0012 2
8194.788106166292 0.1939 0.0012 2
8194.788631917909 0.1860 0.0012 2
8194.789160469547 0.1806 0.0012 2
8194.789685621392 0.1711 0.0012 2
8194.790211272892 0.1643 0.0012 2
8194.790737124626 0.1619 0.0012 2
8194.791263576131 0.1520 0.0012 2
8194.791790127754 0.1451 0.0012 2
8194.792316879611 0.1407 0.0012 2
8194.792842231225 0.1364 0.0011 2
8194.79336738307 0.1271 0.0011 2
8194.793897534255 0.1219 0.0011 2
8194.794422985986 0.1192 0.0011 2
8194.794948537834 0.1094 0.0011 2
8194.795478289016 0.1090 0.0011 2
8194.79600364063 0.1052 0.0011 2
8430.974460606463 0.5071 0.0013 2
8430.974986838643 0.5107 0.0013 2
8430.975513371173 0.5165 0.0013 2
8430.976039803121 0.5100 0.0013 2
8430.976566235535 0.5113 0.0013 2
8430.977092867717 0.5128 0.0013 2
8430.97761930013 0.5105 0.0013 2
8430.978145932313 0.5138 0.0013 2
8430.978679265361 0.5151 0.0013 2
8430.979205397423 0.5123 0.0013 2
8430.979731329717 0.5086 0.0013 2
8430.98025726201 0.5107 0.0013 2
8430.980782893952 0.5082 0.0013 2
8430.981315826997 0.5040 0.0013 2
8430.98184175929 0.4990 0.0013 2
8430.982367791235 0.5005 0.0013 2
8430.982893323526 0.4941 0.0013 2
8430.983419655822 0.4905 0.0013 2
8430.983945487998 0.4840 0.0012 2
8430.984478720464 0.4761 0.0012 2
8430.985004452989 0.4726 0.0012 2
8430.985529984813 0.4725 0.0012 2
8430.986055717338 0.4641 0.0012 2
8430.986580849625 0.4570 0.0012 2
8430.98711428186 0.4504 0.0012 2
8430.987640214153 0.4423 0.0012 2
8430.988165746443 0.4360 0.0012 2
8430.98869157862 0.4294 0.0012 2
8430.989223911427 0.4186 0.0012 2
8430.989749443252 0.4151 0.0012 2
8430.990275475662 0.4067 0.0012 2
8430.990800507832 0.3993 0.0012 2
8430.991326139774 0.3898 0.0012 2
8430.991858272348 0.3826 0.0012 2
8430.992383604404 0.3735 0.0012 2
8430.99290813692 0.3651 0.0012 2
8430.993440469261 0.3569 0.0012 2
8430.993965101428 0.3482 0.0012 2
8430.994490233716 0.3397 0.0012 2
8430.995015565772 0.3327 0.0012 2
8430.99554749811 0.3254 0.0012 2
8430.99607203016 0.3191 0.0012 2
8430.99659706233 0.3094 0.0012 2
8430.997121994384 0.3029 0.0012 2
8430.997653827071 0.2942 0.0012 2
8430.99817855889 0.2844 0.0012 2
8430.998703191057 0.2782 0.0012 2
8430.999235523865 0.2671 0.0012 2
8430.999759955797 0.2598 0.0011 2
8431.000284587964 0.2530 0.0011 2
8431.000815920066 0.2452 0.0011 2
8431.001340552233 0.2367 0.0011 2
8431.001864984166 0.2300 0.0011 2
8431.002396816853 0.2206 0.0011 2
8431.002921548672 0.2116 0.0011 2
8431.003453081474 0.2053 0.0011 2
8431.00397741329 0.1970 0.0011 2
8431.004509045742 0.1904 0.0011 2
8431.005033577792 0.1837 0.0011 2
8431.005565010477 0.1766 0.0011 2
8431.00608994253 0.1722 0.0011 2
8431.00661397446 0.1651 0.0011 2
8431.00714520691 0.1571 0.0011 2
8431.007668838836 0.1532 0.0011 2
8431.008200371172 0.1522 0.0011 2
8431.008724803105 0.1412 0.0011 2
8431.009256035555 0.1391 0.0011 2
8431.009779967368 0.1338 0.0011 2
8431.010311299935 0.1304 0.0011 2
8431.010835532099 0.1253 0.0011 2
8431.0113668642 0.1219 0.0011 2
8431.011890596244 0.1148 0.0011 2
8431.012414928526 0.1111 0.0011 2
8431.01294616051 0.1054 0.0011 2
8431.013470192906 0.1019 0.0011 2
8431.014000624884 0.0965 0.0011 2
8431.014524457045 0.0964 0.0011 2
8431.015055289492 0.0897 0.0011 2
8431.015578921419 0.0876 0.0011 2
8431.016109553631 0.0836 0.0011 2
8431.01663378533 0.0789 0.0011 2
8431.017157317605 0.0766 0.0011 2
8431.017687749583 0.0737 0.0011 2
8431.01821138151 0.0725 0.0011 2
8431.018742414191 0.0721 0.0011 2
8431.019265845884 0.0706 0.0011 2
8431.019796278328 0.0664 0.0011 2
8431.02031971002 0.0718 0.0011 2
8431.02084994223 0.0700 0.0011 2
8431.021373174153 0.0709 0.0011 2
8431.021903306711 0.0675 0.0011 2
8431.022426538635 0.0652 0.0011 2
8431.022956670728 0.0679 0.0011 2
8431.023479702417 0.0685 0.0011 2
8431.024009934627 0.0673 0.0011 2
8431.024533266667 0.0668 0.0011 2
8431.02506339876 0.0669 0.0011 2
8431.0255934312 0.0711 0.0011 2
8431.026123963296 0.0656 0.0011 2
8431.026647095103 0.0669 0.0011 2
8431.027177227661 0.0660 0.0011 2
8431.027700059582 0.0666 0.0011 2
8431.02822999144 0.0655 0.0011 2
8431.028759623878 0.0657 0.0011 2
8431.029289156199 0.0622 0.0011 2
8431.02981208777 0.0679 0.0011 2
8431.030342020094 0.0641 0.0011 2
8431.030864551663 0.0641 0.0011 2
8431.031394083984 0.0689 0.0011 2
8431.031923716422 0.0663 0.0011 2
8431.032446348108 0.0650 0.0011 2
8431.03297598008 0.0640 0.0011 2
8431.033499312121 0.0666 0.0011 2
8431.034028944094 0.0641 0.0011 2
8431.034558476415 0.0670 0.0011 2
8431.035081007984 0.0674 0.0011 2
8431.035610240418 0.0639 0.0011 2
8431.03613937227 0.0623 0.0011 2
8431.036662003957 0.0635 0.0011 2
8431.03719143616 0.0629 0.0011 2
8431.037721168716 0.0612 0.0011 2
8431.038243400399 0.0633 0.0011 2
8431.038772832137 0.0621 0.0011 2
8431.039295163937 0.0631 0.0011 2
8431.039824396372 0.0617 0.0011 2
8431.040349227842 0.0606 0.0011 2
8431.040889760945 0.0640 0.0011 2
8431.041415493004 0.0610 0.0011 2
8431.041941824835 0.0641 0.0011 2
8431.042468056548 0.0597 0.0011 2
8431.042994788382 0.0643 0.0011 2
8431.043528120965 0.0607 0.0011 2
8431.044054052792 0.0571 0.0011 2
8431.044580084737 0.0639 0.0011 2
8431.0451062168 0.0610 0.0011 2
8431.045632248744 0.0640 0.0011 2
8431.046165580861 0.0619 0.0011 2
8431.046690912917 0.0598 0.0011 2
8431.047216044739 0.0616 0.0011 2
8431.04774187645 0.0610 0.0011 2
8431.048274608795 0.0609 0.0011 2
8431.04880064074 0.0574 0.0011 2
8431.049326072447 0.0589 0.0011 2
8431.049851304386 0.0615 0.0011 2
8431.050384036731 0.0553 0.0011 2
8431.050909868442 0.0582 0.0011 2
8431.051435300615 0.0598 0.0011 2
8431.05196093209 0.0565 0.0011 2
8431.052493564319 0.0550 0.0011 2
8431.053018796258 0.0592 0.0011 2
8431.053544028196 0.0576 0.0011 2
8431.054069160018 0.0594 0.0011 2
8431.054601692129 0.0610 0.0011 2
8431.055126524065 0.0577 0.0011 2
8431.055652156007 0.0558 0.0011 2
8431.056177687831 0.0546 0.0011 2
8431.056746722199 0.0555 0.0011 2
8431.057272254024 0.0597 0.0011 2
8431.057797685731 0.0579 0.0011 2
8431.05833751848 0.0550 0.0011 2
8431.05886285007 0.0578 0.0011 2
8431.05938868178 0.0585 0.0011 2
8431.059913313482 0.0561 0.0011 2
8431.060445345938 0.0542 0.0011 2
8431.06097047776 0.0538 0.0011 2
8432.954471124336 0.0055 0.0014 2
8432.954884748906 0.0020 0.0014 2
8432.955297973473 0.0050 0.0013 2
8432.955704197288 0.0029 0.0013 2
8432.956117421854 0.0043 0.0015 2
8432.956530245952 0.0062 0.0014 2
8432.956936870236 0.0019 0.0013 2
8432.957349894568 0.0032 0.0014 2
8432.957763419021 0.0043 0.0013 2
8432.958176943474 0.0027 0.0015 2
8432.958583167288 0.0028 0.0014 2
8432.958996291738 0.0030 0.0014 2
8432.959409116302 0.0043 0.0018 2
8432.959822340403 0.0034 0.0016 2
8432.960228064563 0.0049 0.0016 2
8432.960640888661 0.0057 0.0013 2
8432.961053713225 0.0040 0.0013 2
8432.961466437671 0.0034 0.0014 2
8432.961879062 0.0045 0.0018 2
8432.962284885813 0.0070 0.0013 2
8432.962697510142 0.0040 0.0013 2
8432.963110534474 0.0067 0.0015 2
8432.963522959035 0.0026 0.0014 2
8432.96393588325 0.0043 0.0014 2
8432.96434160741 0.0045 0.0013 2
8432.964754331391 0.0059 0.0013 2
8432.965167256072 0.0056 0.0014 2
8432.965579980519 0.0018 0.0013 2
8432.96599250473 0.0023 0.0014 2
8432.966405428946 0.0033 0.0014 2
8432.96686015604 0.0080 0.0013 2
8432.967272680253 0.0037 0.0014 2
8432.967685104348 0.0030 0.0017 2
8432.968097728677 0.0009 0.0013 2
8432.96851005312 0.0076 0.0013 2
8432.968915076926 0.0032 0.0013 2
8432.969327801373 0.0048 0.0013 2
8432.969740225468 0.0035 0.0013 2
8432.970152750146 0.0043 0.0015 2
8432.970565374475 0.0016 0.0013 2
8432.97097729845 0.0047 0.0013 2
8432.971383122727 0.0001 0.0015 2
8432.971795246936 0.0041 0.0017 2
8432.972207871266 0.0018 0.0014 2
8432.972620895598 0.0038 0.0014 2
8432.973033119924 0.0057 0.0016 2
8432.973438343499 0.0006 0.0013 2
8432.973850467708 0.0049 0.0013 2
8432.974262492266 0.0019 0.0013 2
8432.974674316589 0.0016 0.0013 2
8432.975086240564 0.0036 0.0014 2
8432.975498064887 0.0063 0.0014 2
8432.975910089444 0.0062 0.0022 2
8432.97632201342 0.0058 0.0023 2
8432.97673393786 -0.0015 0.0021 2
8432.977146062069 0.0020 0.0020 2
8432.977557986509 0.0036 0.0020 2
8432.977970010601 0.0079 0.0022 2
8432.978374834172 0.0043 0.0021 2
8432.978786758613 0.0008 0.0019 2
8432.979198882822 0.0045 0.0020 2
8432.979611007031 0.0013 0.0015 2
8432.980022931471 0.0018 0.0016 2
8432.980434855446 0.0031 0.0019 2
8432.980846880004 0.0005 0.0016 2
8432.981258403976 0.0033 0.0014 2
8432.981670128182 -0.0038 0.0013 2
8432.982081452385 0.0007 0.0015 2
8432.982493276708 0.0022 0.0014 2
8432.9829053008 0.0005 0.0014 2
8432.983316825237 0.0043 0.0018 2
8432.983728349209 -0.0022 0.0021 2
8432.984140073415 -0.0034 0.0018 2
8432.98455169797 0.0009 0.0018 2
8432.984963621944 0.0017 0.0018 2
8432.985382646788 -0.0018 0.0015 2
8432.98578727059 -0.0012 0.0019 2
8432.986199294683 -0.0006 0.0020 2
8432.986611018889 0.0012 0.0016 2
8432.987022543326 0.0024 0.0016 2
8432.987434067298 0.0038 0.0013 2
8432.987845791504 0.0012 0.0013 2
8432.988257115707 -0.0005 0.0015 2
8432.988668639679 0.0008 0.0014 2
8432.989080164116 -0.0010 0.0017 2
8432.989491588436 0.0010 0.0017 2
8432.98990351241 0.0033 0.0017 2
8432.990314936731 0.0029 0.0016 2
8432.990726460703 0.0035 0.0014 2
8432.991137585137 -0.0015 0.0015 2
8432.991548809223 0.0003 0.0013 2
8432.991960233543 -0.0018 0.0014 2
8432.992371357512 -0.0010 0.0013 2
8432.992782681715 0.0019 0.0013 2
8432.99319410557 0.0020 0.0013 2
8432.993605429772 -0.0054 0.0013 2
8432.994017054327 -0.0019 0.0016 2
8432.994427978061 0.0028 0.0017 2
8432.994838702492 0.0010 0.0019 2
8432.995249626692 -0.0066 0.0017 2
8432.995660450775 -0.0034 0.0013 2
8432.996071974747 -0.0017 0.0014 2
8432.996482898947 -0.0011 0.0015 2
8432.996894123033 -0.0021 0.0013 2
8432.997312247753 -0.0001 0.0013 2
8432.997722971719 -0.0018 0.0013 2
8432.998134295922 0.0013 0.0013 2
8432.998573521618 0.0001 0.0013 2
8432.998984645586 -0.0016 0.0013 2
8432.999395569786 -0.0003 0.0013 2
8432.999806693755 -0.0013 0.0013 2
8433.000217917841 0.0001 0.0013 2
8433.000629642047 0.0026 0.0013 2
8433.001040566247 0.0002 0.0013 2
8433.00145189045 -0.0019 0.0013 2
8433.001862514298 -0.0005 0.0013 2
8433.00227323873 -0.0018 0.0013 2
8433.002690962981 0.0014 0.0013 2
8433.003101686947 0.0021 0.0013 2
8433.003512311261 -0.0011 0.0013 2
8433.00392293511 0.0039 0.0013 2
8433.004333559424 0.0007 0.0015 2
8433.00474408362 -0.0005 0.0014 2
8433.005155007355 0.0032 0.0014 2
8433.005565431435 0.0034 0.0015 2
8433.005983056035 0.0043 0.0013 2
8433.00639378 0.0037 0.0013 2
8433.006804604083 0.0081 0.0013 2
8433.007215428166 -0.0030 0.0015 2
8433.007626152132 0.0009 0.0013 2
8433.00803647656 0.0014 0.0017 2
8433.008447000291 0.0018 0.0013 2
8433.008857124485 0.0034 0.0018 2
8433.009274648968 0.0055 0.0016 2
8433.009684673045 0.0030 0.0014 2
8433.010094997007 0.0037 0.0013 2
8433.010505220853 -0.0037 0.0013 2
8433.010915345047 -0.0006 0.0013 2
8433.011325468775 -0.0008 0.0013 2
8433.011735693086 -0.0012 0.0013 2
8433.012152817566 -0.0022 0.0013 2
8433.012577742338 0.0005 0.0013 2
8433.012995066587 0.0023 0.0015 2
8433.013405290898 -0.0039 0.0019 2
8433.013815514743 0.0004 0.0013 2
8433.014225638937 -0.0003 0.0013 2
8433.0146359629 0.0039 0.0013 2
8433.015046086628 0.0009 0.0013 2
8433.015456310939 -0.0039 0.0014 2
8433.01587353507 -0.0010 0.0013 2
8433.01628345903 0.0013 0.0013 2
8433.016693782993 0.0010 0.0013 2
8433.017104407307 0.0009 0.0013 2
8433.017514331266 0.0010 0.0013 2
8433.01793135563 -0.0025 0.0013 2
8433.018341079354 0.0033 0.0013 2
8433.018751403317 0.0004 0.0013 2
8433.019168328028 -0.0013 0.0013 2
8433.01957815187 -0.0025 0.0013 2
8433.01998807583 -0.0019 0.0013 2
8433.02039799979 -0.0023 0.0013 2
8433.020807823632 -0.0003 0.0013 2
8433.021224847995 -0.0035 0.0013 2
8433.021634472068 -0.0005 0.0014 2
8433.022043996025 0.0019 0.0013 2
8433.022453519981 0.0000 0.0015 2
8433.022869944107 -0.0011 0.0014 2
8433.02327956818 -0.0014 0.0013 2
8433.023689192254 -0.0011 0.0013 2
8433.02409871621 0.0010 0.0013 2
8433.024515140336 0.0052 0.0013 2
8433.02492476441 0.0009 0.0013 2
8433.025334088132 -0.0016 0.0013 2
8433.025750712492 0.0012 0.0013 2
8433.026160336565 0.0037 0.0013 2
8433.026569960173 -0.0005 0.0013 2
8433.026979784481 0.0015 0.0013 2
8433.02739660861 0.0006 0.0013 2
8433.027806432452 0.0017 0.0013 2
8433.028216356412 0.0016 0.0013 2
8433.028625880368 -0.0014 0.0013 2
8433.029042504728 0.0040 0.0013 2
8433.029451628681 0.0013 0.0013 2
8433.029867853038 0.0013 0.0013 2
8433.030312879011 -0.0004 0.0014 2
8433.030722202733 0.0035 0.0013 2
8433.03113122657 0.0009 0.0013 2
8433.031547951046 0.0028 0.0013 2
8433.031957274769 0.0011 0.0013 2
8433.032373899128 0.0025 0.0013 2
8433.032783122733 0.0040 0.0013 2
8433.033192547038 0.0014 0.0013 2
8433.033608971164 -0.0003 0.0013 2
8433.034018294886 0.0004 0.0014 2
8433.034427619074 -0.0011 0.0014 2
8433.034844043199 -0.0005 0.0013 2
8433.035254667047 -0.0028 0.0013 2
8433.035665891133 -0.0013 0.0013 2
8433.036076414865 -0.0052 0.0013 2
8433.036487339064 0.0002 0.0013 2
8433.036897862796 -0.0030 0.0013 2
8433.037308286875 -0.0022 0.0013 2
8433.037719810847 0.0047 0.0013 2
8433.038137535099 0.0026 0.0013 2
8433.038548759185 0.0022 0.0013 2
8433.038959582802 0.0065 0.0013 2
8433.039370607119 0.0012 0.0013 2
8433.03980363207 0.0015 0.0013 2
8433.04021405615 -0.0021 0.0013 2
8433.040624880232 -0.0011 0.0013 2
8433.04103500396 0.0010 0.0013 2
8433.041452428326 -0.0006 0.0013 2
8433.041863152292 0.0022 0.0013 2
8433.042273376137 0.0043 0.0013 2
8433.042683999985 0.0011 0.0013 2
8433.043094323948 -0.0000 0.0013 2
8433.043505047914 0.0016 0.0013 2
8433.043915471528 0.0022 0.0013 2
8433.044332696125 0.0014 0.0013 2
8433.044743519742 0.0024 0.0013 2
8433.045153743587 0.0019 0.0013 2
8433.045593669172 0.0044 0.0013 2
8433.046004493255 0.0045 0.0013 2
8433.046414817218 0.0052 0.0013 2
8433.046825240832 0.0009 0.0013 2
8433.047235464677 0.0024 0.0013 2
8433.04764528852 0.0007 0.0013 2
8433.048062413 0.0009 0.0013 2
8433.04847233696 0.0026 0.0013 2
8433.048882760573 0.0025 0.0013 2
8433.04929278465 0.0006 0.0013 2
8433.049703208264 0.0002 0.0013 2
8433.050113332458 0.0034 0.0013 2
8433.050566358492 0.0021 0.0013 2
8433.05097648222 0.0018 0.0013 2
8433.051393706817 0.0067 0.0013 2
8433.051803830545 0.0004 0.0013 2
8433.052213754505 0.0007 0.0013 2
8433.052623878233 -0.0009 0.0013 2
8433.053034301847 -0.0001 0.0013 2
8433.053458626848 0.0024 0.0013 2
8433.0538763511 -0.0032 0.0013 2
8433.054286274593 0.0011 0.0013 2
8433.054696098436 0.0006 0.0013 2
8433.055106322281 0.0005 0.0013 2
8433.055522546638 0.0044 0.0013 2
8433.055932770483 0.0006 0.0013 2
8435.965022636577 0.0273 0.0032 2
8435.965438859537 0.0143 0.0025 2
8435.965847982094 0.0132 0.0026 2
8435.96626380505 0.0155 0.0020 2
8435.966672927607 0.0155 0.0017 2
8435.96708165016 0.0167 0.0018 2
8435.967497573234 0.0204 0.0020 2
8435.96790669579 0.0168 0.0019 2
8435.968315518461 0.0149 0.0019 2
8435.968732041307 0.0160 0.0017 2
8435.969140863977 0.0206 0.0017 2
8435.969549386296 0.0153 0.0016 2
8435.96996650938 0.0175 0.0017 2
8435.970375531819 0.0186 0.0018 2
8435.970791154541 0.0203 0.0018 2
8435.971215078142 0.0141 0.0020 2
8435.971630800981 0.0149 0.0022 2
8435.972039123531 0.0256 0.0019 2
8435.972454846371 0.0214 0.0023 2
8435.972863269038 0.0153 0.0021 2
8435.973301593214 0.0176 0.0021 2
8435.973710315768 0.0176 0.0022 2
8435.974126038607 0.0151 0.0026 2
8435.974534661043 0.0223 0.0027 2
8435.974950484 0.0220 0.0022 2
8435.97535880655 0.0218 0.0020 2
8435.97577402927 0.0192 0.0017 2
8435.976182251703 0.0273 0.0023 2
8435.976597474888 0.0270 0.0017 2
8435.977006297093 0.0224 0.0017 2
8435.977421820164 0.0180 0.0021 2
8435.977829842828 0.0211 0.0023 2
8435.978238365147 0.0234 0.0025 2
8435.97865348775 0.0236 0.0026 2
8435.979061710648 0.0230 0.0024 2
8435.979477133136 0.0263 0.0024 2
8435.979899056721 0.0233 0.0024 2
8435.98030807916 0.0202 0.0022 2
8435.980723401997 0.0209 0.0023 2
8435.981138424948 0.0202 0.0025 2
8435.981546547264 0.0207 0.0023 2
8435.98195466958 0.0246 0.0022 2
8435.982369992416 0.0206 0.0025 2
8435.982777715195 0.0218 0.0021 2
8435.983192837797 0.0237 0.0021 2
8435.983601260465 0.0242 0.0020 2
8435.98401628295 0.0270 0.0018 2
8435.984431006014 0.0250 0.0019 2
8435.98484582873 0.0266 0.0019 2
8435.985253751278 0.0309 0.0018 2
8435.98566837376 0.0265 0.0017 2
8435.986076496542 0.0278 0.0016 2
8435.986491119023 0.0240 0.0015 2
8435.986906041857 0.0282 0.0014 2
8435.987313864287 0.0300 0.0015 2
8435.987728487235 0.0270 0.0015 2
8435.988136309665 0.0283 0.0015 2
8435.988551332615 0.0291 0.0015 2
8435.988958854694 0.0252 0.0015 2
8435.989373677876 0.0274 0.0014 2
8435.98978870036 0.0298 0.0014 2
8435.990196122788 0.0268 0.0015 2
8435.990610945504 0.0274 0.0014 2
8435.991018668283 0.0330 0.0014 2
8435.99143359065 0.0292 0.0014 2
8435.991841013078 0.0277 0.0014 2
8435.992255636025 0.0265 0.0014 2
8435.992670158856 0.0256 0.0014 2
8435.993077781051 0.0289 0.0014 2
8435.993492303882 0.0288 0.0014 2
8435.993900026195 0.0215 0.0015 2
8435.994314949028 0.0271 0.0015 2
8435.994722171687 0.0282 0.0021 2
8435.995136894286 0.0213 0.0035 2
8435.995544616599 0.0367 0.0037 2
8435.995959239546 0.0244 0.0034 2
8435.996373862028 0.0301 0.0031 2
8435.996781084687 0.0248 0.0031 2
8435.997196607292 0.0418 0.0026 2
8435.99761123024 0.0248 0.0022 2
8435.99801855255 0.0313 0.0020 2
8435.998433074914 0.0214 0.0020 2
8435.998840297572 0.0351 0.0029 2
8435.9992544204 0.0328 0.0026 2
8435.999690544326 0.0179 0.0024 2
8436.000104967039 0.0260 0.0021 2
8436.000512689352 0.0308 0.0018 2
8436.000927211717 0.0290 0.0015 2
8436.001333934255 0.0282 0.0015 2
8436.001748156734 0.0224 0.0015 2
8436.002162379678 0.0264 0.0015 2
8436.002576402389 0.0279 0.0015 2
8436.002983924467 0.0307 0.0015 2
8436.00339834718 0.0342 0.0014 2
8436.003812470008 0.0317 0.0014 2
8436.004220592324 0.0310 0.0014 2
8436.004635115154 0.0333 0.0016 2
8436.005042237695 0.0267 0.0016 2
8436.005456660409 0.0334 0.0016 2
8436.005870382767 0.0338 0.0030 2
8436.006277905311 0.0502 0.0117 2
8436.006691827904 0.0242 0.0186 2
8436.007105550729 0.0346 0.0173 2
8436.007512272801 0.0287 0.0048 2
8436.007926395629 0.0358 0.0028 2
8436.008339918219 0.0349 0.0023 2
8436.0087478403 0.0264 0.0019 2
8436.00916186301 0.0362 0.0015 2
8436.009575585835 0.0347 0.0014 2
8436.009989508428 0.0316 0.0014 2
8436.010403531138 0.0324 0.0013 2
8436.010817353614 0.0301 0.0014 2
8436.011224176269 0.0307 0.0014 2
8436.011638098862 0.0321 0.0014 2
8436.012052121572 0.0347 0.0015 2
8436.01246584393 0.0324 0.0016 2
8436.012886267155 0.0352 0.0016 2
8436.013300189748 0.0361 0.0017 2
8436.013713312335 0.0351 0.0019 2
8436.01416253671 0.0404 0.0017 2
8436.014568958897 0.0355 0.0017 2
8436.014982281718 0.0379 0.0015 2
8436.015395804308 0.0316 0.0016 2
8436.015802326612 0.0432 0.0015 2
8436.016215849202 0.0329 0.0016 2
8436.016629271675 0.0385 0.0015 2
8436.017042894382 0.0363 0.0014 2
8436.017449016683 0.0325 0.0014 2
8436.017862439156 0.0371 0.0014 2
8436.018276061863 0.0429 0.0016 2
8436.018690184224 0.0440 0.0015 2
8436.019097106531 0.0362 0.0015 2
8436.019510229118 0.0427 0.0016 2
8436.019923451822 0.0424 0.0014 2
8436.020336674526 0.0398 0.0014 2
8436.020749896765 0.0396 0.0014 2
8436.021163119469 0.0435 0.0014 2
8436.02156924177 0.0441 0.0014 2
8436.021982464474 0.0424 0.0014 2
8436.022395686712 0.0421 0.0014 2
8436.022808909416 0.0440 0.0014 2
8436.023221732117 0.0403 0.0014 2
8436.023649455514 0.0409 0.0014 2
8436.024062377866 0.0453 0.0014 2
8436.02447580034 0.0413 0.0014 2
8436.024888922926 0.0422 0.0014 2
8436.025302245747 0.0435 0.0014 2
8436.0257084677 0.0433 0.0014 2
8436.026121590286 0.0437 0.0014 2
8436.02653431287 0.0400 0.0014 2
8436.026948235463 0.0429 0.0014 2
8436.02736135805 0.0398 0.0014 2
8436.027767079882 0.0420 0.0014 2
8436.0281800027 0.0402 0.0013 2
8436.028592824936 0.0452 0.0014 2
8436.029005847871 0.0443 0.0013 2
8436.029440071434 0.0473 0.0014 2
8436.029852794018 0.0502 0.0013 2
8436.030266116373 0.0424 0.0013 2
8436.03067203844 0.0491 0.0013 2
8436.031084761024 0.0469 0.0013 2
8436.031518884934 0.0473 0.0013 2
8436.031932007056 0.0478 0.0013 2
8436.032344929874 0.0499 0.0014 2
8436.032757352106 0.0483 0.0013 2
8436.033169974573 0.0480 0.0013 2
8436.033582497388 0.0508 0.0013 2
8436.033987919334 0.0480 0.0013 2
8436.034400341567 0.0477 0.0013 2
8436.034812764265 0.0489 0.0014 2
8436.035225386731 0.0493 0.0013 2
8436.035637709312 0.0507 0.0014 2
8436.036051031668 0.0533 0.0014 2
8436.036463554017 0.0508 0.0013 2
8436.036875976715 0.0537 0.0013 2
8436.037288499065 0.0475 0.0013 2
8436.037700921763 0.0495 0.0013 2
8436.038120344281 0.0467 0.0014 2
8436.038533066865 0.0491 0.0013 2
8436.038945589215 0.0498 0.0013 2
8436.03935811203 0.0470 0.0014 2
8436.039770534262 0.0480 0.0013 2
8436.040182856843 0.0522 0.0014 2
8436.04059497919 0.0536 0.0014 2
8436.041014402173 0.0527 0.0013 2
8436.041426624171 0.0503 0.0014 2
8436.041838846635 0.0496 0.0014 2
8436.042250969447 0.0491 0.0014 2
8436.042662991676 0.0518 0.0014 2
8436.043068213854 0.0492 0.0014 2
8436.043487436604 0.0463 0.0014 2
8436.043900159188 0.0498 0.0014 2
8436.044312481303 0.0511 0.0014 2
8436.04472440388 0.0548 0.0014 2
8436.045129626058 0.0514 0.0014 2
8436.045541748405 0.0511 0.0014 2
8436.045953770634 0.0488 0.0014 2
8436.04636589298 0.0529 0.0014 2
8436.046777815558 0.0545 0.0013 2
8436.047189537901 0.0507 0.0013 2
8436.047601460014 0.0492 0.0013 2
8436.048013182823 0.0498 0.0013 2
8442.912222537678 0.0474 0.0014 2
8442.912629756145 0.0511 0.0014 2
8442.913044375367 0.0479 0.0014 2
8442.913451394532 0.0446 0.0014 2
8442.913865713403 0.0462 0.0014 2
8442.914280432742 0.0533 0.0014 2
8442.914687651675 0.0472 0.0014 2
8442.91510217078 0.0468 0.0014 2
8442.9155096896 0.0507 0.0014 2
8442.915923908819 0.0483 0.0014 2
8442.916331027634 0.0489 0.0014 2
8442.91674504662 0.0503 0.0014 2
8442.917159065604 0.0462 0.0014 2
8442.917566284537 0.0482 0.0014 2
8442.917980703525 0.0493 0.0014 2
8442.918388122693 0.0491 0.0014 2
8442.918802841567 0.0463 0.0014 2
8442.919209460262 0.0452 0.0014 2
8442.919623379596 0.0512 0.0014 2
8442.920030298177 0.0495 0.0014 2
8442.920444317628 0.0493 0.0014 2
8442.920858236495 0.0499 0.0014 2
8442.921265255194 0.0495 0.0014 2
8442.921679174528 0.0506 0.0014 2
8442.922093593515 0.0508 0.0014 2
8442.922500612214 0.0536 0.0014 2
8442.92291443143 0.0490 0.0014 2
8442.923321850132 0.0502 0.0014 2
8442.923735769466 0.0511 0.0014 2
8442.924142388161 0.0491 0.0014 2
8442.92455680715 0.0521 0.0014 2
8442.924970526248 0.0526 0.0014 2
8442.925377544947 0.0482 0.0014 2
8442.925791364163 0.0556 0.0014 2
8442.926198183093 0.0504 0.0014 2
8442.926612101961 0.0557 0.0014 2
8442.927018820774 0.0527 0.0014 2
8442.927432339638 0.0540 0.0014 2
8442.927846058737 0.0524 0.0014 2
8442.928252477665 0.0561 0.0014 2
8442.928666196764 0.0522 0.0014 2
8442.929079715628 0.0547 0.0014 2
8442.929493134841 0.0543 0.0014 2
8442.929899553768 0.0527 0.0014 2
8442.930313272402 0.0530 0.0014 2
8442.930726691615 0.0552 0.0014 2
8442.931133110542 0.0544 0.0014 2
8442.931546629407 0.0559 0.0014 2
8442.931960448623 0.0570 0.0014 2
8442.93237386737 0.0564 0.0014 2
8442.932779986411 0.0562 0.0014 2
8442.933193405159 0.0569 0.0014 2
8442.933606724255 0.0586 0.0014 2
8442.93401284283 0.0606 0.0014 2
8442.934426161926 0.0571 0.0014 2
8442.934839681257 0.0551 0.0014 2
8442.935245699715 0.0544 0.0014 2
8442.935658819042 0.0569 0.0014 2
8442.936072137672 0.0589 0.0014 2
8442.936478456482 0.0604 0.0014 2
8442.936891575344 0.0618 0.0014 2
8442.937304794788 0.0600 0.0014 2
8442.937718013767 0.0564 0.0014 2
8442.938123832457 0.0567 0.0014 2
8442.938537751324 0.0609 0.0013 2
8442.938979771454 0.0609 0.0014 2
8442.939392890781 0.0605 0.0014 2
8442.93979870947 0.0620 0.0013 2
8442.940211128443 0.0611 0.0014 2
8442.940623747185 0.0582 0.0013 2
8442.94103706628 0.0590 0.0013 2
8442.941442784853 0.0673 0.0013 2
8442.941855503712 0.0640 0.0013 2
8442.942268422805 0.0590 0.0013 2
8442.942681042012 0.0610 0.0013 2
8442.943086760584 0.0624 0.0014 2
8442.94349957956 0.0635 0.0013 2
8442.943912298419 0.0602 0.0013 2
8442.944325317163 0.0636 0.0013 2
8442.944766337518 0.0634 0.0014 2
8442.945179456845 0.0638 0.0014 2
8442.945592875592 0.0632 0.0014 2
8442.9459987944 0.0608 0.0013 2
8442.94641141314 0.0628 0.0014 2
8442.94682393223 0.0612 0.0013 2
8442.947236550972 0.0641 0.0013 2
8442.947649070062 0.0606 0.0013 2
8442.94806178892 0.0656 0.0014 2
8442.948467407841 0.0632 0.0014 2
8442.948879726697 0.0604 0.0014 2
8442.949292045552 0.0617 0.0014 2
8442.94970426429 0.0628 0.0013 2
8442.95011698315 0.0625 0.0014 2
8442.950522401836 0.0676 0.0014 2
8442.950935320929 0.0597 0.0013 2
8442.951347739901 0.0665 0.0013 2
8442.951760258991 0.0652 0.0013 2
8442.95217247773 0.0653 0.0013 2
8442.952578896191 0.0631 0.0014 2
8442.95299091516 0.0633 0.0013 2
8442.953403034247 0.0633 0.0014 2
8442.953815152869 0.0632 0.0013 2
8442.954255973455 0.0662 0.0013 2
8442.95466779219 0.0649 0.0013 2
8442.955079910811 0.0666 0.0013 2
8442.955491730012 0.0650 0.0014 2
8442.955903648864 0.0667 0.0013 2
8442.95630856743 0.0648 0.0014 2
8442.9567205864 0.0711 0.0014 2
8442.957132405136 0.0697 0.0013 2
8442.957544523757 0.0644 0.0013 2
8442.957963943016 0.0618 0.0013 2
8442.958376062103 0.0679 0.0013 2
8442.95878768107 0.0693 0.0013 2
8442.959199699573 0.0632 0.0013 2
8442.959612018894 0.0651 0.0014 2
8442.960016837344 0.0673 0.0014 2
8442.960428756196 0.0641 0.0014 2
8442.960840574931 0.0650 0.0014 2
8442.961251993664 0.0680 0.0014 2
8442.961663912516 0.0689 0.0014 2
8442.9620756316 0.0699 0.0014 2
8442.96248765057 0.0714 0.0014 2
8442.962899169419 0.0746 0.0014 2
8442.963310888037 0.0759 0.0014 2
8442.963715706486 0.0775 0.0014 2
8442.964134625625 0.0761 0.0014 2
8442.96454644436 0.0804 0.0014 2
8442.964950962923 0.0814 0.0014 2
8442.965362682007 0.0813 0.0014 2
8442.965774200857 0.0833 0.0014 2
8442.966185519472 0.0868 0.0014 2
8442.966597338207 0.0906 0.0014 2
8442.967008757405 0.0950 0.0014 2
8442.96742007602 0.0984 0.0014 2
8442.967831694987 0.0981 0.0014 2
8442.968242813833 0.1048 0.0014 2
8442.968654032331 0.1072 0.0014 2
8442.969065151177 0.1112 0.0014 2
8442.969476469792 0.1161 0.0014 2
8442.969887488987 0.1176 0.0014 2
8442.970299107488 0.1234 0.0014 2
8442.970710426569 0.1262 0.0014 2
8442.971121645067 0.1343 0.0014 2
8442.97153336415 0.1380 0.0014 2
8442.971944582649 0.1455 0.0014 2
8442.97235590173 0.1470 0.0014 2
8442.97276702011 0.1533 0.0014 2
8442.973178138956 0.1529 0.0014 2
8442.973589458037 0.1618 0.0014 2
8442.973993576132 0.1645 0.0014 2
8442.974411595613 0.1668 0.0014 2
8442.974822414108 0.1761 0.0014 2
8442.97523333272 0.1815 0.0014 2
8442.975644251797 0.1883 0.0014 2
8442.976055270527 0.1945 0.0014 2
8442.976466189139 0.2005 0.0014 2
8442.976876907982 0.2023 0.0014 2
8442.977288326714 0.2107 0.0014 2
8442.977699345443 0.2129 0.0014 2
8442.978110364173 0.2206 0.0014 2
8442.978521083016 0.2279 0.0014 2
8442.978932001628 0.2332 0.0014 2
8442.97934292024 0.2409 0.0014 2
8442.979753839318 0.2469 0.0014 2
8442.980164957698 0.2517 0.0014 2
8442.980576076545 0.2591 0.0014 2
8442.980986795388 0.2664 0.0014 2
8442.981397313997 0.2693 0.0015 2
8442.981807932723 0.2782 0.0014 2
8442.982218651567 0.2840 0.0015 2
8442.982629470062 0.2928 0.0015 2
8442.98304048879 0.2973 0.0015 2
8442.983451407868 0.3007 0.0015 2
8442.98386182636 0.3096 0.0015 2
8442.9842721452 0.3139 0.0015 2
8442.98468266381 0.3231 0.0015 2
8442.985100182705 0.3273 0.0015 2
8442.985510601662 0.3362 0.0015 2
8442.985920920037 0.3410 0.0015 2
8442.986331238877 0.3528 0.0015 2
8442.986741557717 0.3595 0.0015 2
8442.987152276095 0.3659 0.0015 2
8442.987562894821 0.3725 0.0015 2
8442.987973513547 0.3783 0.0015 2
8442.98838373227 0.3845 0.0015 2
8442.988793651108 0.3896 0.0015 2
8442.989210569765 0.3970 0.0015 2
8442.989620488603 0.4039 0.0015 2
8442.990030607209 0.4091 0.0015 2
8442.990440725815 0.4208 0.0015 2
8442.990857745055 0.4248 0.0015 2
8442.991267863661 0.4292 0.0015 2
8442.991677681915 0.4348 0.0015 2
8442.992087800987 0.4408 0.0015 2
8442.992497719359 0.4521 0.0015 2
8442.992907938082 0.4520 0.0015 2
8442.993318056688 0.4536 0.0015 2
8442.993735275697 0.4603 0.0015 2
8442.994145394303 0.4600 0.0016 2
8442.994555512909 0.4709 0.0016 2
8442.994965331629 0.4695 0.0016 2
8442.99537525 0.4772 0.0016 2
8442.995792069007 0.4778 0.0016 2
8442.996201887727 0.4830 0.0016 2
8442.996611506213 0.4896 0.0016 2
8442.997028425336 0.4907 0.0016 2
8442.997438043822 0.4908 0.0016 2
8442.997847862542 0.4917 0.0016 2
8442.998257781379 0.4949 0.0016 2
8442.998667599633 0.4962 0.0016 2
8442.999077418353 0.4998 0.0016 2
8442.99949423736 0.5020 0.0016 2
8442.999904155731 0.5056 0.0016 2
8443.000314174686 0.5042 0.0016 2
8443.000724093057 0.5074 0.0016 2
8443.001134011894 0.5059 0.0016 2
8443.001543930266 0.5099 0.0016 2
8443.001953348983 0.5133 0.0016 2
8443.002369567752 0.5112 0.0016 2
8443.002779186238 0.5130 0.0016 2
8443.003188305069 0.5122 0.0016 2
8443.003597623669 0.5103 0.0016 2
8443.004014142323 0.5117 0.0016 2
8443.004423360806 0.5109 0.0016 2
8443.004832779523 0.5124 0.0016 2
8443.005248998292 0.5084 0.0016 2
8443.005658616778 0.5097 0.0016 2
8443.00606783526 0.5074 0.0016 2
8443.00648435438 0.5072 0.0016 2
8443.006894472986 0.5031 0.0016 2
8443.007303791586 0.5008 0.0016 2
8443.00771360984 0.4963 0.0016 2
8443.008125028573 0.4954 0.0016 2
8443.008536447305 0.4902 0.0015 2
8443.008947966155 0.4917 0.0015 2
8443.009359484538 0.4904 0.0015 2
8443.00977110304 0.4852 0.0015 2
8443.010182421654 0.4845 0.0016 2
8443.010593640618 0.4736 0.0016 2
8443.011005559005 0.4706 0.0015 2
8443.011417177971 0.4624 0.0015 2
8443.011828296352 0.4586 0.0015 2
8443.01223951485 0.4554 0.0015 2
8443.012650633696 0.4508 0.0015 2
8443.013062452432 0.4489 0.0015 2
8443.013473970816 0.4404 0.0015 2
8443.013884889428 0.4329 0.0015 2
8443.014296408277 0.4224 0.0015 2
8443.014707626775 0.4219 0.0015 2
8443.015118845273 0.4126 0.0015 2
8443.01552336337 0.4062 0.0015 2
8443.015934582334 0.3996 0.0015 2
8443.016345800832 0.3951 0.0015 2
8443.016757319216 0.3872 0.0015 2
8443.017168138176 0.3842 0.0015 2
8443.01757915644 0.3772 0.0015 2
8443.017990475055 0.3675 0.0015 2
8443.018408594187 0.3597 0.0015 2
8443.018812612165 0.3559 0.0015 2
8443.019223731011 0.3517 0.0015 2
8443.019634749275 0.3435 0.0015 2
8443.020047168247 0.3387 0.0015 2
8443.020458286628 0.3320 0.0015 2
8443.020869005006 0.3259 0.0015 2
8443.021280123852 0.3177 0.0015 2
8443.021691142116 0.3130 0.0015 2
8443.022108761128 0.3086 0.0015 2
8443.022519779857 0.3005 0.0015 2
8443.022930398118 0.2946 0.0015 2
8443.023341216613 0.2921 0.0015 2
8443.023752735462 0.2837 0.0015 2
8443.02416445408 0.2719 0.0015 2
8443.02457557246 0.2701 0.0015 2
8443.024979590904 0.2634 0.0014 2
8443.025389909279 0.2592 0.0014 2
8443.02580772806 0.2475 0.0014 2
8443.026218146551 0.2435 0.0014 2
8443.026628365275 0.2396 0.0014 2
8443.027039583772 0.2301 0.0014 2
8443.02744980203 0.2231 0.0014 2
8443.027859820519 0.2181 0.0014 2
8443.028270439245 0.2115 0.0014 2
8443.028680657502 0.2062 0.0014 2
8443.029091276228 0.1956 0.0014 2
8451.99027006654 0.0345 0.0013 2
8451.990680079907 0.0417 0.0013 2
8451.991090793163 0.0375 0.0013 2
8451.991502206307 0.0461 0.0013 2
8451.991912919562 0.0445 0.0013 2
8451.992330733221 0.0459 0.0013 2
8451.992741346825 0.0476 0.0013 2
8451.993151260074 0.0467 0.0013 2
8451.993561873212 0.0548 0.0013 2
8451.993972886354 0.0584 0.0013 2
8451.994383499492 0.0627 0.0013 2
8451.994794113096 0.0633 0.0013 2
8451.99520502612 0.0692 0.0013 2
8451.995623039547 0.0708 0.0013 2
8451.996033753268 0.0716 0.0013 2
8451.99644406652 0.0752 0.0013 2
8451.996854679659 0.0790 0.0013 2
8451.997264892794 0.0832 0.0013 2
8451.997682406101 0.0833 0.0013 2
8451.998107019812 0.0868 0.0013 2
8451.998516933061 0.0900 0.0013 2
8451.998927046545 0.0972 0.0013 2
8451.999337459914 0.0967 0.0013 2
8451.999754372984 0.1018 0.0013 2
8452.00016438635 0.1041 0.0013 2
8452.000574699603 0.1064 0.0013 2
8452.00098471297 0.1070 0.0013 2
8452.001395126339 0.1144 0.0013 2
8452.001812739763 0.1162 0.0013 2
8452.002222653013 0.1200 0.0013 2
8452.00263276603 0.1213 0.0013 2
8452.00305007957 0.1272 0.0013 2
8452.003460292704 0.1289 0.0013 2
8452.003869906068 0.1328 0.0013 2
8452.0042797192 0.1369 0.0013 2
8452.004696632735 0.1402 0.0014 2
8452.005106145982 0.1451 0.0013 2
8452.005515658762 0.1460 0.0014 2
8452.005933272187 0.1455 0.0014 2
8452.00634338567 0.1506 0.0014 2
8452.006752999034 0.1528 0.0014 2
8452.007162911817 0.1579 0.0014 2
8452.00758042559 0.1592 0.0014 2
8452.00799033884 0.1627 0.0014 2
8452.008399951737 0.1670 0.0014 2
8452.00880976487 0.1668 0.0014 2
8452.009226578288 0.1697 0.0014 2
8452.009636491537 0.1765 0.0014 2
8452.01005350519 0.1784 0.0014 2
8452.010463418439 0.1791 0.0014 2
8452.010880231392 0.1787 0.0014 2
8452.01129004499 0.1841 0.0014 2
8452.011700357776 0.1880 0.0014 2
8452.012116771191 0.1875 0.0014 2
8452.012525784317 0.1880 0.0014 2
8452.012942397967 0.1930 0.0014 2
8452.013351710979 0.1925 0.0014 2
8452.01376102399 0.1936 0.0014 2
8452.014177337755 0.1920 0.0014 2
8452.014586850535 0.1986 0.0014 2
8452.015003364068 0.1989 0.0014 2
8452.015412977431 0.1980 0.0014 2
8452.015822590329 0.2047 0.0014 2
8452.01623930363 0.2012 0.0014 2
8452.016648916993 0.2030 0.0014 2
8452.01705793012 0.2013 0.0014 2
8452.017473943532 0.2055 0.0014 2
8452.01788335666 0.2048 0.0014 2
8452.018292369787 0.2061 0.0014 2
8452.018709883094 0.2007 0.0014 2
8452.019118796103 0.2081 0.0014 2
8452.019527809229 0.2082 0.0014 2
8452.019944322761 0.2070 0.0014 2
8452.020353335887 0.2099 0.0014 2
8452.020769649185 0.2042 0.0014 2
8452.021179062314 0.2054 0.0014 2
8452.021595375612 0.2010 0.0014 2
8452.022004388738 0.2069 0.0014 2
8452.022413801868 0.2089 0.0014 2
8452.02282981528 0.2034 0.0014 2
8452.023245928343 0.2047 0.0014 2
8452.023655741476 0.2028 0.0014 2
8452.024064254481 0.2074 0.0014 2
8452.024480167776 0.2075 0.0014 2
8452.02488908125 0.2057 0.0014 2
8452.025304694194 0.2069 0.0014 2
8452.025712807197 0.2032 0.0014 2
8452.026128520723 0.2064 0.0014 2
8452.026537433732 0.2046 0.0014 2
8452.026945847087 0.2040 0.0014 2
8452.027362060267 0.2012 0.0014 2
8452.027770573273 0.2052 0.0014 2
8452.028186286334 0.2032 0.0014 2
8452.028594999574 0.2027 0.0014 2
8452.029010612983 0.2012 0.0014 2
8452.029419525992 0.2007 0.0014 2
8452.029828639235 0.1989 0.0014 2
8452.030237152241 0.1950 0.0014 2
8452.030653165188 0.1931 0.0014 2
8452.031069078483 0.1922 0.0014 2
8452.031484492123 0.1906 0.0014 2
8452.031893305015 0.1884 0.0014 2
8452.032301418018 0.1880 0.0014 2
8452.03271693131 0.1826 0.0014 2
8452.033125344198 0.1827 0.0014 2
8452.03354085749 0.1786 0.0014 2
8452.033949270844 0.1771 0.0014 2
8452.034365084022 0.1770 0.0014 2
8452.034773896914 0.1739 0.0014 2
8452.035182110034 0.1707 0.0014 2
8452.035598123446 0.1724 0.0014 2
8452.036006736103 0.1673 0.0014 2
8452.036422049627 0.1642 0.0014 2
8452.036830462515 0.1606 0.0014 2
8452.037246275693 0.1596 0.0014 2
8452.03765458893 0.1572 0.0014 2
8452.038063001819 0.1529 0.0014 2
8452.038478615228 0.1529 0.0014 2
8452.038886827882 0.1473 0.0014 2
8452.039302741177 0.1436 0.0014 2
8452.03971085418 0.1395 0.0014 2
8452.040126067586 0.1393 0.0014 2
8452.040534980595 0.1375 0.0014 2
8452.040949993767 0.1292 0.0013 2
8452.041357907001 0.1288 0.0014 2
8452.041773519944 0.1290 0.0014 2
8452.042181433178 0.1255 0.0014 2
8452.04259714624 0.1204 0.0014 2
8452.043012959417 0.1191 0.0014 2
8452.043420972303 0.1123 0.0014 2
8452.04382928554 0.1107 0.0014 2
8452.0442449986 0.1091 0.0014 2
8452.044652911834 0.1058 0.0014 2
8452.045067824889 0.1019 0.0013 2
8452.04548303783 0.0990 0.0013 2
8452.045890850946 0.0985 0.0013 2
8452.046305964235 0.0924 0.0013 2
8452.046713377349 0.0882 0.0013 2
8452.04712859029 0.0905 0.0013 2
8452.047543703578 0.0863 0.0013 2
8452.047958916519 0.0831 0.0013 2
8452.048366729636 0.0742 0.0013 2
8452.048782343045 0.0774 0.0013 2
8452.049189555924 0.0717 0.0013 2
8452.049604468979 0.0661 0.0013 2
8452.050012081861 0.0602 0.0013 2
8452.05042669503 0.0617 0.0013 2
8452.050841408316 0.0582 0.0013 2
8452.051249621436 0.0592 0.0013 2
8452.051664634608 0.0502 0.0013 2
8452.052071847487 0.0500 0.0013 2
8452.052486760542 0.0476 0.0013 2
8452.052894773427 0.0446 0.0013 2
8452.053309386596 0.0399 0.0013 2
8452.05371679971 0.0402 0.0013 2
8452.054131212644 0.0371 0.0013 2
8452.054546225816 0.0359 0.0013 2
8452.05496063875 0.0322 0.0013 2
8452.055375152268 0.0297 0.0013 2
8452.055789364967 0.0276 0.0013 2
8452.056196778081 0.0240 0.0013 2
8452.056611491367 0.0245 0.0013 2
8452.057018904015 0.0201 0.0013 2
8452.057433617301 0.0176 0.0013 2
8452.057847830467 0.0143 0.0013 2
8452.05825544335 0.0150 0.0013 2
8452.058669756632 0.0113 0.0013 2
8452.05908386968 0.0028 0.0013 2
8452.059491282329 0.0054 0.0013 2
8452.059905595612 0.0035 0.0013 2
8452.060319808777 0.0034 0.0013 2
8452.060734021943 -0.0010 0.0013 2
8452.061141034588 0.0026 0.0013 2
8452.06155504752 0.0013 0.0013 2
8452.061969161034 0.0037 0.0013 2
8452.062376373913 -0.0026 0.0013 2
8452.06279068673 -0.0028 0.0013 2
8452.063204899896 -0.0013 0.0013 2
8452.063619113062 -0.0042 0.0013 2
8452.064033626113 -0.0026 0.0013 2
8452.064440539107 -0.0056 0.0013 2
8452.064855152275 -0.0027 0.0013 2
8452.065269265324 -0.0047 0.0013 2
8452.065676177852 -0.0047 0.0013 2
8452.066090091132 -0.0069 0.0013 2
8452.066503804177 -0.0044 0.0013 2
8452.066917517222 -0.0015 0.0013 2
8452.067345830612 -0.0072 0.0013 2
8452.067752643488 -0.0057 0.0013 2
8452.068166856654 -0.0043 0.0013 2
8452.068580669817 -0.0025 0.0013 2
8452.068987382576 -0.0043 0.0013 2
8452.069401295856 -0.0028 0.0013 2
8452.069815508556 -0.0060 0.0013 2
8452.070229521953 -0.0074 0.0013 2
8452.070636234712 -0.0057 0.0013 2
8452.071050547529 -0.0029 0.0013 2
8452.071464460809 -0.0079 0.0013 2
8452.071871273685 -0.0071 0.0013 2
8452.07228498673 -0.0022 0.0013 2
8452.072691599373 -0.0076 0.0013 2
8452.073105012532 -0.0045 0.0013 2
8452.073518425692 -0.0088 0.0013 2
8452.073931838386 -0.0096 0.0013 2
8452.074338551145 -0.0063 0.0013 2
8452.074751864187 -0.0048 0.0013 2
8452.07516567735 -0.0070 0.0013 2
8452.075579190627 -0.0015 0.0013 2
8452.075992403552 -0.0022 0.0013 2
8452.076399016194 -0.0039 0.0013 2
8452.07681252947 -0.0064 0.0013 2
8464.87141449051 0.0257 0.0014 2
8464.87182009546 0.0244 0.0014 2
8464.872237300966 0.0306 0.0014 2
8464.872642906383 0.0284 0.0014 2
8464.873060311656 0.0316 0.0014 2
8464.873465917073 0.0311 0.0014 2
8464.873883422464 0.0357 0.0014 2
8464.874289127998 0.0401 0.0014 2
8464.874706333503 0.0407 0.0014 2
8464.875112438574 0.0428 0.0014 2
8464.875518144108 0.0523 0.0014 2
8464.875935449265 0.0465 0.0014 2
8464.876341054682 0.0488 0.0014 2
8464.876758359838 0.0551 0.0014 2
8464.877164065372 0.0574 0.0014 2
8464.877592971083 0.0558 0.0014 2
8464.87801027624 0.0661 0.0014 2
8464.878415881656 0.0588 0.0014 2
8464.878833186813 0.0667 0.0014 2
8464.879238892347 0.0716 0.0014 2
8464.879656197503 0.0692 0.0014 2
8464.880061903037 0.0718 0.0014 2
8464.880479208194 0.0809 0.0014 2
8464.880885213614 0.0859 0.0014 2
8464.88130301889 0.0849 0.0014 2
8464.881720724516 0.0881 0.0014 2
8464.882126729935 0.0900 0.0014 2
8464.882544334978 0.0963 0.0015 2
8464.882950440515 0.0937 0.0014 2
8464.883368046023 0.0983 0.0014 2
8464.883774151094 0.1062 0.0014 2
8464.88419185672 0.1102 0.0014 2
8464.88459796179 0.1070 0.0015 2
8464.88500396721 0.1116 0.0014 2
8464.885421572253 0.1178 0.0014 2
8464.88582767779 0.1142 0.0014 2
8464.886245283298 0.1236 0.0014 2
8464.88665138837 0.1216 0.0014 2
8464.88706909353 0.1267 0.0014 2
8464.887474799063 0.1316 0.0014 2
8464.88789210422 0.1364 0.0014 2
8464.888297809754 0.1365 0.0014 2
8464.888715014793 0.1391 0.0014 2
8464.88912062021 0.1429 0.0014 2
8464.889537925366 0.1471 0.0015 2
8464.889943530783 0.1476 0.0014 2
8464.890360936057 0.1507 0.0014 2
8464.89076664159 0.1658 0.0014 2
8464.891183946747 0.1586 0.0014 2
8464.891589552164 0.1621 0.0014 2
8464.892006957438 0.1677 0.0014 2
8464.892412662506 0.1664 0.0014 2
8464.892829868011 0.1743 0.0014 2
8464.89323557308 0.1727 0.0014 2
8464.893652878702 0.1800 0.0014 2
8464.89405858377 0.1813 0.0014 2
8464.894475789275 0.1759 0.0015 2
8464.894881394226 0.1854 0.0014 2
8464.895298699848 0.1859 0.0015 2
8464.895704404917 0.1869 0.0014 2
8464.896121710073 0.1869 0.0014 2
8464.896527415607 0.1947 0.0015 2
8464.896944720764 0.1960 0.0015 2
8464.897350325715 0.1959 0.0015 2
8464.897767631337 0.1974 0.0014 2
8464.898173336405 0.2001 0.0014 2
8464.898590741679 0.1998 0.0014 2
8464.898996747099 0.2032 0.0014 2
8464.899411352351 0.2004 0.0014 2
8464.899828557856 0.2077 0.0014 2
8464.900234262925 0.2063 0.0014 2
8464.900651568081 0.2095 0.0014 2
8464.90105727315 0.2118 0.0014 2
8464.901474478655 0.2115 0.0014 2
8464.901880183723 0.2120 0.0014 2
8464.902297389228 0.2088 0.0014 2
8464.902703094296 0.2102 0.0014 2
8464.903120299801 0.2105 0.0014 2
8464.90352600487 0.2172 0.0014 2
8464.903943210375 0.2167 0.0014 2
8464.904360615648 0.2170 0.0014 2
8464.9047662206 0.2112 0.0014 2
8464.905183525756 0.2120 0.0014 2
8464.905589131173 0.2162 0.0014 2
8464.90600643633 0.2135 0.0014 2
8464.906412141398 0.2135 0.0014 2
8464.90682944702 0.2136 0.0014 2
8464.907235051971 0.2134 0.0014 2
8464.907652257476 0.2169 0.0014 2
8464.908057962544 0.2081 0.0014 2
8464.9084752677 0.2074 0.0014 2
8464.90888097277 0.2151 0.0014 2
8464.909298278391 0.2178 0.0014 2
8464.909715683665 0.2158 0.0014 2
8464.910121388733 0.2131 0.0014 2
8464.91053869389 0.2129 0.0014 2
8464.910944398958 0.2101 0.0014 2
8464.911361604463 0.2183 0.0014 2
8464.911767309532 0.2108 0.0014 2
8464.912184814923 0.2146 0.0014 2
8464.912590819877 0.2097 0.0014 2
8464.913008425385 0.2077 0.0014 2
8464.913414630573 0.2052 0.0014 2
8464.913832235616 0.2069 0.0014 2
8464.914238340687 0.2073 0.0014 2
8464.914655946195 0.2013 0.0014 2
8464.915062051266 0.2028 0.0014 2
8464.915479756426 0.2003 0.0014 2
8464.915885761846 0.2006 0.0014 2
8464.916303366888 0.1939 0.0014 2
8464.91670947196 0.1955 0.0014 2
8464.91712717712 0.1926 0.0014 2
8464.917533182539 0.1904 0.0014 2
8464.917950787582 0.1907 0.0014 2
8464.918356793001 0.1869 0.0014 2
8464.918774498161 0.1808 0.0014 2
8464.919180603232 0.1803 0.0014 2
8464.919598308392 0.1779 0.0014 2
8464.920004313346 0.1775 0.0014 2
8464.920422018971 0.1751 0.0014 2
8464.920828124043 0.1728 0.0014 2
8464.921245729085 0.1677 0.0014 2
8464.92165173404 0.1636 0.0014 2
8464.922069439664 0.1607 0.0014 2
8464.922475444619 0.1619 0.0014 2
8464.922893149778 0.1594 0.0014 2
8464.92329925485 0.1577 0.0014 2
8464.923716860358 0.1509 0.0014 2
8464.924122965429 0.1515 0.0014 2
8464.924540670589 0.1451 0.0014 2
8464.92494677566 0.1382 0.0014 2
8464.925364380702 0.1376 0.0014 2
8464.925770385657 0.1350 0.0014 2
8464.926188091282 0.1307 0.0014 2
8464.926594096236 0.1282 0.0014 2
8464.927011801396 0.1255 0.0014 2
8464.927417906467 0.1201 0.0014 2
8464.927835611627 0.1244 0.0014 2
8464.928241716698 0.1183 0.0014 2
8464.928659322206 0.1121 0.0014 2
8464.929065427277 0.1099 0.0014 2
8464.92948303232 0.1056 0.0014 2
8464.929935537744 0.1023 0.0014 2
8464.930341543164 0.0975 0.0014 2
8464.930759248324 0.0949 0.0014 2
8464.931176853366 0.0912 0.0014 2
8464.931582958438 0.0914 0.0014 2
8464.93200056348 0.0885 0.0013 2
8464.932406468783 0.0895 0.0014 2
8464.932824173942 0.0781 0.0014 2
8464.933230178896 0.0740 0.0014 2
8464.933647884056 0.0720 0.0014 2
8464.93405388901 0.0668 0.0014 2
8464.934471494518 0.0672 0.0013 2
8464.93487759959 0.0640 0.0013 2
8464.93529530475 0.0622 0.0013 2
8464.935701309703 0.0595 0.0013 2
8464.936118914746 0.0578 0.0013 2
8464.936525019817 0.0535 0.0014 2
8464.936942724977 0.0538 0.0013 2
8464.93736033002 0.0500 0.0013 2
8464.93776643509 0.0484 0.0013 2
8464.938184040599 0.0419 0.0013 2
8464.93859014567 0.0418 0.0013 2
8464.939007750712 0.0377 0.0013 2
8464.939425455872 0.0389 0.0013 2
8464.939831460826 0.0334 0.0013 2
8464.940249065869 0.0249 0.0014 2
8464.940655070823 0.0288 0.0013 2
8464.941072775982 0.0281 0.0013 2
8464.941478781402 0.0195 0.0013 2
8464.941896486562 0.0216 0.0013 2
8464.942302491516 0.0234 0.0013 2
8464.942720196676 0.0205 0.0013 2
8464.94312620163 0.0189 0.0013 2
8464.94354390679 0.0144 0.0013 2
8464.943961511832 0.0157 0.0013 2
8464.944367516786 0.0144 0.0013 2
8464.944785221945 0.0113 0.0013 2
8464.945191327017 0.0112 0.0013 2
8464.945609032176 0.0108 0.0013 2
8464.946015137248 0.0096 0.0013 2
8464.946432842407 0.0098 0.0013 2
8464.946838947479 0.0073 0.0013 2
8464.947256552521 0.0075 0.0013 2
8464.947662557475 0.0095 0.0013 2
8464.948080162518 0.0014 0.0013 2
8464.948486567475 0.0018 0.0013 2
8464.948904272635 0.0032 0.0013 2
8464.949310377706 0.0069 0.0013 2
8464.949727982748 0.0031 0.0013 2
8464.95013408782 0.0067 0.0013 2
8464.95055179298 0.0013 0.0013 2
8464.950957897585 0.0022 0.0013 2
8464.951375602745 0.0010 0.0013 2
8464.951793208253 0.0023 0.0013 2
8464.952199213207 0.0046 0.0013 2
8464.9526169179 -0.0004 0.0013 2
8464.953022922855 0.0002 0.0013 2
8464.953440628015 0.0057 0.0013 2
8464.953846632969 0.0045 0.0013 2
8464.954264338128 -0.0006 0.0013 2
8464.954682143405 0.0073 0.0013 2
8464.95508814836 0.0023 0.0013 2
8464.955505853519 -0.0038 0.0013 2
8464.955911958124 -0.0000 0.0013 2
8464.956329563633 -0.0012 0.0013 2
8464.956735568587 0.0043 0.0013 2
8464.95715327328 0.0032 0.0013 2
8464.957559378352 -0.0014 0.0013 2
8464.957976883743 0.0011 0.0013 2
8464.958383088466 0.0014 0.0013 2
8464.958800693508 0.0036 0.0013 2
8464.959206698462 0.0031 0.0013 2
8464.959624403622 0.0063 0.0013 2
8464.960030608345 -0.0020 0.0013 2
8464.960448213387 0.0003 0.0013 2
8464.960854318459 0.0032 0.0013 2
8464.961271923501 0.0030 0.0013 2
8464.961677928455 -0.0014 0.0013 2
8464.962095633615 0.0053 0.0013 2
8464.962501738686 0.0035 0.0013 2
8464.962919343729 0.0007 0.0013 2
8464.963325248566 0.0009 0.0013 2
8464.963742953725 0.0055 0.0013 2
8464.964148958214 0.0028 0.0013 2
8464.964566663373 0.0035 0.0013 2
8464.964972668327 0.0042 0.0013 2
8464.965390373487 0.0040 0.0013 2
8464.965796478558 0.0023 0.0013 2
8464.966214183252 0.0011 0.0013 2
8464.966620288324 0.0050 0.0013 2
8464.967037993483 0.0021 0.0013 2
8464.967443998437 0.0010 0.0013 2
8464.967861703131 -0.0026 0.0013 2
8464.968267808203 -0.0049 0.0013 2
8464.968685413245 -0.0046 0.0013 2
8464.969091518316 0.0005 0.0013 2
8464.96950922301 -0.0028 0.0013 2
8464.969915328082 -0.0019 0.0014 2
8464.970332933124 -0.0053 0.0013 2
8464.970739038195 -0.0009 0.0013 2
8464.971156643238 -0.0073 0.0013 2
8464.971562647726 -0.0031 0.0013 2
8464.971980352886 -0.0022 0.0013 2
8464.97238635784 -0.0023 0.0013 2
8464.972804063 -0.0019 0.0013 2
8464.973210167605 -0.0010 0.0013 2
8464.973627772648 -0.0036 0.0013 2
8464.974033777602 -0.0068 0.0013 2
8464.974451582413 -0.0015 0.0013 2
8464.974857587367 -0.0050 0.0013 2
8464.975275292527 -0.0031 0.0013 2
8464.975692997687 -0.0047 0.0014 2
8464.976099002175 0.0008 0.0013 2
8464.976516607217 -0.0015 0.0013 2
8464.976922712289 -0.0008 0.0013 2
8464.977340317331 -0.0032 0.0013 2
8464.977746421937 -0.0019 0.0013 2
8464.97816402698 0.0004 0.0013 2
8464.97857063217 -0.0005 0.0013 2
8464.978988036979 0.0007 0.0013 2
8464.979393741582 -0.0029 0.0013 2
8464.979811046738 -0.0030 0.0013 2
8464.980216851458 -0.0023 0.0013 2
8464.980634056497 -0.0066 0.0013 2
8464.981039761566 -0.0040 0.0013 2
8464.981456966605 -0.0021 0.0013 2
8464.98186257109 -0.0012 0.0013 2
8464.982279876247 0.0015 0.0013 2
8464.98268558085 -0.0002 0.0013 2
8464.983102886006 -0.0049 0.0013 2
8464.983520091046 -0.0064 0.0013 2
8464.983925795648 -0.0021 0.0013 2
8464.984343100805 -0.0016 0.0013 2
8464.984748705756 -0.0037 0.0013 2
8464.985166010447 -0.0034 0.0013 2
8464.985571615398 -0.0033 0.0013 2
8464.985988920555 -0.0088 0.0013 2
8464.986406225245 -0.0048 0.0013 2
8464.986811930314 -0.0062 0.0013 2
8464.987229235005 -0.0067 0.0013 2
8464.987634839956 -0.0062 0.0013 2
8464.988052244764 -0.0030 0.0013 2
8464.988457849715 -0.0087 0.0013 2
8464.988875154406 -0.0057 0.0013 2
8464.989280859474 -0.0046 0.0013 2
8464.989698164165 -0.0063 0.0013 2
8464.990103869233 -0.0060 0.0014 2
8464.990521173924 -0.0044 0.0013 2
8464.990926878992 -0.0023 0.0013 2
8464.9913442838 -0.0023 0.0013 2
8464.991750288755 -0.0027 0.0014 2
8464.992167993449 -0.0013 0.0013 2
8464.992574098054 -0.0006 0.0013 2
8464.992991803214 -0.0038 0.0014 2
8464.99339790782 -0.0058 0.0014 2
8464.993815512862 -0.0055 0.0013 2
8469.978068102617 0.0007 0.0013 2
8469.978476603981 -0.0051 0.0013 2
8469.978914805688 -0.0020 0.0013 2
8469.979324107524 -0.0023 0.0013 2
8469.979732809123 -0.0021 0.0013 2
8469.980148910545 -0.0034 0.0013 2
8469.980557811912 -0.0026 0.0013 2
8469.980995713733 -0.0034 0.0013 2
8469.981404715218 -0.0030 0.0013 2
8469.981820916757 0.0007 0.0013 2
8469.982265418395 -0.0045 0.0013 2
8469.982681219932 -0.0032 0.0013 2
8469.983090021648 -0.0034 0.0013 2
8469.983498623129 -0.0017 0.0013 2
8469.983914224897 -0.0010 0.0013 2
8469.984323126264 -0.0017 0.0013 2
8469.984731727745 -0.0033 0.0013 2
8469.985147629399 -0.0038 0.0013 2
8469.985556031112 -0.0000 0.0013 2
8469.985971832648 0.0028 0.0013 2
8469.986380734015 -0.0039 0.0013 2
8469.986796335317 -0.0017 0.0013 2
8469.987205036916 -0.0019 0.0013 2
8469.98762093857 0.0009 0.0013 2
8469.988029640168 -0.0002 0.0013 2
8469.988437841646 -0.0018 0.0013 2
8469.988853643183 -0.0044 0.0013 2
8469.989261944778 0.0045 0.0013 2
8469.989677146077 0.0027 0.0013 2
8469.990085247904 0.0000 0.0013 2
8469.990500649437 -0.0022 0.0013 2
8469.990908850916 0.0018 0.0013 2
8469.991324252449 -0.0004 0.0013 2
8469.991732553579 0.0003 0.0013 2
8469.992147955112 0.0011 0.0013 2
8469.992556356825 0.0008 0.0013 2
8469.992971958127 0.0015 0.0013 2
8469.993380160071 0.0034 0.0013 2
8469.993795961142 -0.0030 0.0013 2
8469.994203962851 -0.0022 0.0013 2
8469.994619064499 -0.0021 0.0013 2
8469.995027065743 -0.0007 0.0013 2
8469.995442367159 0.0005 0.0013 2
8469.995849868748 -0.0030 0.0013 2
8469.996264870279 0.0021 0.0013 2
8469.996672571637 0.0009 0.0013 2
8469.997087273281 0.0006 0.0013 2
8469.997495574877 0.0045 0.0013 2
8469.99791047629 -0.0017 0.0013 2
8469.998318077996 -0.0014 0.0013 2
8469.99873297941 0.0018 0.0013 2
8469.999140480533 0.0029 0.0013 2
8469.999555182178 0.0036 0.0013 2
8469.999962983653 0.0010 0.0013 2
8470.000377785414 0.0022 0.0013 2
8470.000785386655 0.0014 0.0013 2
8470.001200587954 0.0024 0.0013 2
8470.001608089544 0.0033 0.0013 2
8470.002023291308 0.0007 0.0013 2
8470.002431092784 0.0002 0.0013 2
8470.002845693845 -0.0003 0.0013 2
8470.003260195721 -0.0003 0.0013 2
8470.00366799673 -0.0006 0.0013 2
8470.004082198255 -0.0031 0.0013 2
8470.00448999973 -0.0044 0.0013 2
8470.00490450114 0.0005 0.0013 2
8470.005318902899 -0.0006 0.0013 2
8470.005726304371 -0.0022 0.0013 2
8470.00614080578 -0.0017 0.0013 2
8470.006554907188 -0.0008 0.0013 2
8470.006962708663 0.0000 0.0013 2
8470.007370810024 -0.0024 0.0013 2
8470.007785211317 0.0003 0.0013 2
8470.008200013079 -0.0009 0.0013 2
8470.008607314434 0.0012 0.0013 2
8470.009021815844 0.0002 0.0013 2
8470.009429517202 0.0009 0.0013 2
8470.009843818843 -0.0007 0.0013 2
8470.010258020367 -0.0014 0.0013 2
8470.010665221605 0.0042 0.0013 2
8470.011079323012 -0.0007 0.0013 2
8470.011493724305 0.0009 0.0013 2
8470.011900926009 0.0000 0.0013 2
8470.012315427419 -0.0014 0.0013 2
8470.01272232877 0.0020 0.0013 2
8470.013136930298 0.0033 0.0013 2
8470.013550931588 -0.0011 0.0013 2
8470.01395783294 0.0008 0.0013 2
8470.01437233435 -0.0033 0.0013 2
8470.014786135871 0.0002 0.0013 2
8470.015193337109 0.0013 0.0013 2
8470.015607438516 -0.0002 0.0013 2
8470.016021840274 -0.0017 0.0013 2
8470.016429041512 0.0015 0.0013 2
8470.016843442805 -0.0006 0.0013 2
8470.017257044557 -0.0030 0.0013 2
8470.017670745961 0.0023 0.0013 2
8470.018077547196 -0.0001 0.0013 2
8470.01890524989 -0.0023 0.0013 2
8470.0193197513 -0.0017 0.0013 2
8470.019726552535 -0.0041 0.0013 2
8470.020140754059 -0.0045 0.0013 2
8470.02055455558 -0.0003 0.0013 2
8470.020961157046 0.0031 0.0013 2
8470.021375058219 0.0057 0.0013 2
8470.021789459512 0.0050 0.0013 2
8470.02219596086 0.0041 0.0013 2
8470.022609762382 0.0088 0.0013 2
8470.023023463786 0.0106 0.0013 2
8470.023437365424 0.0097 0.0013 2
8470.023843866773 0.0176 0.0013 2
8470.02425746806 0.0167 0.0013 2
8470.024670869578 0.0138 0.0013 2
8470.025084470864 0.0206 0.0013 2
8470.025490672328 0.0275 0.0013 2
8470.025904373731 0.0233 0.0013 2
8470.026318274904 0.0268 0.0013 2
8470.026731976308 0.0237 0.0013 2
8470.027138177771 0.0291 0.0013 2
8470.027551978827 0.0321 0.0013 2
8470.027965780348 0.0339 0.0013 2
8470.028378981631 0.0375 0.0013 2
8470.028785283212 0.0370 0.0013 2
8470.029198984616 0.0457 0.0013 2
8470.0296121859 0.0417 0.0013 2
8470.030025387183 0.0454 0.0013 2
8470.030432388652 0.0460 0.0013 2
8470.030845489819 0.0480 0.0013 2
8470.03125859145 0.0509 0.0013 2
8470.0316715925 0.0550 0.0013 2
8470.032084793784 0.0556 0.0013 2
8470.032490995247 0.0599 0.0013 2
8470.03290419653 0.0655 0.0013 2
8470.033317397814 0.0698 0.0013 2
8470.033730599098 0.0697 0.0013 2
8470.034143800847 0.0737 0.0013 2
8470.034557101782 0.0734 0.0013 2
8470.034970103297 0.0772 0.0013 2
8470.035383404698 0.0803 0.0013 2
8470.035796605982 0.0885 0.0014 2
8470.036209907383 0.0914 0.0014 2
8470.036622908898 0.0920 0.0014 2
8470.037036209833 0.0977 0.0014 2
8470.037449811585 0.0960 0.0014 2
8470.037862812635 0.0990 0.0014 2
8470.038268214092 0.1048 0.0014 2
8470.038681015372 0.1113 0.0014 2
8470.03909391677 0.1114 0.0014 2
8470.039506517816 0.1088 0.0014 2
8470.039919919334 0.1167 0.0014 2
8470.040332620498 0.1221 0.0014 2
8470.04074522201 0.1216 0.0014 2
8470.041150923353 0.1272 0.0014 2
8470.041563524399 0.1331 0.0014 2
8470.041990325786 0.1338 0.0014 2
8470.042403627187 0.1338 0.0014 2
8470.04281682847 0.1387 0.0014 2
8470.043229629751 0.1440 0.0014 2
8470.0436361311 0.1441 0.0014 2
8470.044077332597 0.1469 0.0014 2
8470.04448303394 0.1536 0.0014 2
8470.044895435218 0.1556 0.0014 2
8470.045307836495 0.1602 0.0014 2
8470.04572033789 0.1635 0.0014 2
8470.04613263905 0.1641 0.0014 2
8470.046545440331 0.1670 0.0014 2
8470.046965241432 0.1690 0.0014 2
8470.047377742827 0.1757 0.0014 2
8470.047790144105 0.1797 0.0014 2
8470.048202145379 0.1759 0.0014 2
8470.048614646774 0.1813 0.0014 2
8470.049027048051 0.1842 0.0014 2
8470.049439449329 0.1868 0.0014 2
8470.049859250896 0.1864 0.0014 2
8470.050271652173 0.1852 0.0014 2
8470.050683653448 0.1901 0.0014 2
8470.051096454728 0.1937 0.0014 2
8470.051509055775 0.1952 0.0014 2
8470.051921356935 0.1942 0.0014 2
8470.920517661143 0.2090 0.0014 2
8470.920928862412 0.2134 0.0014 2
8470.921340563335 0.2092 0.0014 2
8470.921751964372 0.2117 0.0014 2
8470.922163365874 0.2108 0.0014 2
8470.922575066797 0.2115 0.0014 2
8470.922979468014 0.2078 0.0014 2
8470.923390368931 0.2096 0.0014 2
8470.923801470082 0.2086 0.0014 2
8470.924212871585 0.2110 0.0014 2
8470.92462387262 0.2084 0.0014 2
8470.925034773536 0.2097 0.0014 2
8470.925445674919 0.2071 0.0014 2
8470.925856376067 0.2076 0.0014 2
8470.926274776924 0.2062 0.0014 2
8470.926685778424 0.2037 0.0014 2
8470.927097079344 0.2030 0.0014 2
8470.92750788061 0.2048 0.0014 2
8470.927912181709 0.1991 0.0014 2
8470.928323182743 0.1999 0.0014 2
8470.928741184063 0.1934 0.0014 2
8470.929152384866 0.1923 0.0014 2
8470.929563086014 0.1942 0.0014 2
8470.929974287283 0.1899 0.0014 2
8470.930385288317 0.1893 0.0014 2
8470.93079628935 0.1863 0.0014 2
8470.931207190733 0.1820 0.0014 2
8470.93161809165 0.1839 0.0014 2
8470.932023592759 0.1806 0.0014 2
8470.932434794027 0.1755 0.0014 2
8470.932852794882 0.1750 0.0014 2
8470.93326399615 0.1722 0.0014 2
8470.93367529707 0.1665 0.0014 2
8470.934086098336 0.1652 0.0014 2
8470.934489999432 0.1649 0.0014 2
8470.93490890041 0.1581 0.0014 2
8470.935320001561 0.1577 0.0014 2
8470.935731602367 0.1553 0.0014 2
8470.93614250375 0.1500 0.0014 2
8470.936553404666 0.1505 0.0014 2
8470.936964505818 0.1415 0.0014 2
8470.937376306858 0.1460 0.0014 2
8470.937787207775 0.1374 0.0014 2
8470.938197908923 0.1341 0.0014 2
8470.938608909957 0.1345 0.0014 2
8470.93901981134 0.1298 0.0014 2
8470.939438412432 0.1311 0.0014 2
8470.939849813469 0.1294 0.0014 2
8470.940260614268 0.1224 0.0014 2
8470.940671415534 0.1215 0.0014 2
8470.941081916448 0.1168 0.0014 2
8470.941492517479 0.1148 0.0014 2
8470.941904018633 0.1094 0.0014 2
8470.942314219661 0.1096 0.0014 2
8470.94272492081 0.1064 0.0014 2
8470.943142822012 0.1012 0.0014 2
8470.943553222809 0.0978 0.0014 2
8470.94396432396 0.0947 0.0014 2
8470.944375125226 0.0923 0.0014 2
8470.94478512602 0.0864 0.0014 2
8470.945210727397 0.0865 0.0014 2
8470.945621028077 0.0792 0.0014 2
8470.94603142934 0.0800 0.0014 2
8470.94644203037 0.0767 0.0014 2
8470.94685333129 0.0685 0.0014 2
8470.947263532318 0.0669 0.0014 2
8470.947674433235 0.0661 0.0014 2
8470.948084934615 0.0657 0.0014 2
8470.948495135643 0.0652 0.0014 2
8470.948906136677 0.0571 0.0014 2
8470.94931683736 0.0543 0.0014 2
8470.949727638625 0.0495 0.0014 2
8470.950138339773 0.0527 0.0014 2
8470.950556040742 0.0458 0.0014 2
8470.950966141652 0.0464 0.0014 2
8470.951377342455 0.0442 0.0014 2
8470.9517876436 0.0382 0.0014 2
8470.95219714474 0.0378 0.0014 2
8470.952614845708 0.0321 0.0014 2
8470.953032146674 0.0320 0.0014 2
8470.953442147933 0.0283 0.0014 2
8470.953852248844 0.0295 0.0014 2
8470.954262049869 0.0273 0.0014 2
8470.954672050662 0.0224 0.0014 2
8470.955082851928 0.0203 0.0014 2
8470.955493052956 0.0153 0.0013 2
8470.95590305375 0.0191 0.0013 2
8470.956313954666 0.0165 0.0013 2
8470.956724555697 0.0130 0.0013 2
8470.957142056897 0.0137 0.0013 2
8470.95755275758 0.0063 0.0013 2
8470.957962658722 0.0069 0.0013 2
8470.95837285975 0.0078 0.0013 2
8470.958783060778 0.0043 0.0013 2
8470.959192861803 0.0085 0.0013 2
8470.959602662828 0.0095 0.0013 2
8470.960019163787 0.0049 0.0013 2
8470.960428464692 0.0060 0.0013 2
8470.960838265717 -0.0008 0.0013 2
8470.961247966625 0.0031 0.0014 2
8470.961664467584 0.0029 0.0014 2
8470.962074668612 0.0035 0.0014 2
8470.962484569289 0.0026 0.0014 2
8470.962894370314 -0.0030 0.0014 2
8470.963304671459 0.0004 0.0014 2
8470.96371427225 0.0054 0.0014 2
8470.964130773209 0.0026 0.0014 2
8470.964540274348 0.0015 0.0014 2
8470.964949775022 0.0016 0.0014 2
8470.965359076392 -0.0003 0.0014 2
8470.965775377117 0.0036 0.0014 2
8470.96618537791 -0.0015 0.0013 2
8470.96659417916 0.0030 0.0013 2
8470.967003379948 0.0010 0.0013 2
8470.967412481084 0.0053 0.0013 2
8470.967828881927 0.0020 0.0013 2
8470.968238383066 0.0030 0.0013 2
8470.968648083974 0.0015 0.0013 2
8470.969057284761 -0.0053 0.0013 2
8470.969474085607 -0.0002 0.0013 2
8470.969883786514 -0.0004 0.0013 2
8470.97029288765 0.0023 0.0013 2
8470.970702288672 -0.0001 0.0013 2
8470.971132789273 0.0010 0.0013 2
8470.971549290232 0.0030 0.0013 2
8470.971958791371 0.0025 0.0013 2
8470.97236779239 -0.0009 0.0013 2
8470.972783893347 -0.0029 0.0013 2
8470.973192994017 -0.0028 0.0013 2
8470.973608994856 -0.0017 0.0013 2
8470.974017796107 -0.0012 0.0013 2
8470.974427196663 -0.0001 0.0013 2
8470.974842997734 -0.0020 0.0013 2
8470.975252198521 -0.0009 0.0013 2
8470.97566119954 -0.0051 0.0013 2
8470.976077600382 -0.0001 0.0013 2
8470.976486401632 0.0005 0.0013 2
8470.976895502303 0.0026 0.0013 2
8470.97731160326 -0.0007 0.0013 2
8470.977720604278 0.0016 0.0013 2
8470.978129405063 0.0012 0.0013 2
8470.978545606136 -0.0002 0.0013 2
8470.97895460669 0.0014 0.0013 2
8470.979371307883 -0.0024 0.0013 2
8470.979779708665 -0.0002 0.0013 2
8470.98018800933 -0.0018 0.0013 2
8470.980603710283 -0.0052 0.0013 2
8470.981012511533 -0.0048 0.0013 2
8470.981421112083 -0.0043 0.0013 2
8470.981830412988 -0.0037 0.0013 2
8470.982246314175 -0.0029 0.0013 2
8470.982655014843 0.0011 0.0013 2
8470.9830711158 -0.0015 0.0013 2
8470.983479716815 -0.0009 0.0013 2
8470.983888317365 -0.0008 0.0013 2
8470.984304418322 0.0004 0.0013 2
8470.98471291922 -0.0005 0.0013 2
8470.985121720005 -0.0010 0.0013 2
8470.985537320841 -0.0016 0.0013 2
8470.985945521854 -0.0061 0.0013 2
8470.986353922635 -0.0057 0.0013 2
8470.986769123469 0.0006 0.0013 2
8470.987177224364 -0.0002 0.0013 2
8470.9875928252 -0.0002 0.0013 2
8470.98800062621 -0.0054 0.0013 2
8470.988415626809 -0.0000 0.0013 2
8470.98882442806 -0.0014 0.0013 2
8470.98923232872 -0.0032 0.0013 2
8470.989647729788 0.0000 0.0013 2
8470.990056830458 -0.0045 0.0013 2
8470.990472031292 -0.0023 0.0013 2
8470.990880132187 -0.0002 0.0013 2
8470.991288233083 0.0003 0.0013 2
8470.991704033688 -0.0035 0.0013 2
8470.9921122347 -0.0033 0.0013 2
8472.857786447275 0.0047 0.0015 2
8472.858193947468 0.0050 0.0015 2
8472.858608547598 0.0062 0.0015 2
8472.859016147442 -0.0022 0.0015 2
8472.859430947807 0.0011 0.0015 2
8472.859838247765 0.0025 0.0015 2
8472.86025264766 0.0036 0.0015 2
8472.860667848028 0.0035 0.0015 2
8472.861075447872 0.0076 0.0016 2
8472.861489947885 0.0030 0.0015 2
8472.86189784808 0.0035 0.0017 2
8472.86231194809 0.0050 0.0016 2
8472.862719148397 0.0064 0.0015 2
8472.863133548293 0.0040 0.0016 2
8472.863540848251 0.0084 0.0016 2
8472.863955148496 0.0153 0.0016 2
8472.864362148568 0.0052 0.0016 2
8472.864776448347 0.0114 0.0016 2
8472.865183548536 0.0061 0.0016 2
8472.865597948432 -0.0009 0.0019 2
8472.866012348793 0.0107 0.0016 2
8472.866419748869 0.0100 0.0015 2
8472.866834148765 0.0054 0.0016 2
8472.867241448723 0.0057 0.0015 2
8472.86765614897 0.0051 0.0016 2
8472.86807024898 0.0100 0.0016 2
8472.868477249052 0.0117 0.0016 2
8472.868891749065 0.0076 0.0016 2
8472.869298448786 0.0056 0.0016 2
8472.869712148793 0.0043 0.0016 2
8472.870119049214 0.0061 0.0016 2
8472.87053274922 0.0041 0.0017 2
8472.870946648996 0.0080 0.0017 2
8472.87136064889 0.0118 0.0017 2
8472.871774349362 0.0111 0.0016 2
8472.872188049369 0.0030 0.0015 2
8472.87259474909 0.0068 0.0017 2
8472.873008748982 0.0066 0.0016 2
8472.873415849172 0.0088 0.0016 2
8472.873829949182 0.0108 0.0016 2
8472.874237349257 0.0100 0.0017 2
8472.874651149381 0.0158 0.0016 2
8472.875065749045 0.0098 0.0016 2
8472.875472449232 0.0094 0.0017 2
8472.875886249356 0.0115 0.0016 2
8472.876299649477 0.0076 0.0017 2
8472.876706649084 0.0106 0.0017 2
8472.877120149322 0.0134 0.0016 2
8472.87752694916 0.0188 0.0017 2
8472.877940649167 0.0165 0.0016 2
8472.87835444929 0.0136 0.0017 2
8472.878767749295 0.0098 0.0017 2
8472.879181349184 0.0089 0.0015 2
8472.87959444942 0.0104 0.0015 2
8472.880000749137 0.0130 0.0015 2
8472.880414249375 0.0139 0.0016 2
8472.88082754938 0.0133 0.0016 2
8472.881241449155 0.0126 0.0016 2
8472.88164784899 0.0130 0.0015 2
8472.882061148994 0.0078 0.0016 2
8472.882474849 0.0115 0.0016 2
8472.882881149184 0.0125 0.0016 2
8472.883294149302 0.0152 0.0016 2
8472.883707148954 0.0120 0.0016 2
8472.884112949017 0.0170 0.0016 2
8472.884525748901 0.0100 0.0016 2
8472.884939549025 0.0141 0.0016 2
8472.885352549143 0.0123 0.0016 2
8472.885758649092 0.0130 0.0016 2
8472.886200348847 0.0128 0.0016 2
8472.886613348965 0.0096 0.0016 2
8472.887019348796 0.0179 0.0016 2
8472.887433048803 0.0149 0.0016 2
8472.88784624869 0.0131 0.0016 2
8472.888280548621 0.0064 0.0015 2
8472.888693648856 0.0150 0.0015 2
8472.889106748626 0.0094 0.0016 2
8472.889512848575 0.0045 0.0016 2
8472.889925848693 0.0080 0.0016 2
8472.890338348225 0.0105 0.0016 2
8472.890750848223 0.0112 0.0015 2
8472.891156648286 0.0119 0.0015 2
8472.89156944817 0.0075 0.0015 2
8472.891981948167 0.0074 0.0015 2
8472.89239474805 0.0078 0.0015 2
8472.892800447997 0.0100 0.0016 2
8472.89321324788 0.0089 0.0015 2
8472.893625948112 0.0167 0.0016 2
8472.894038547762 0.0107 0.0016 2
8472.894451347645 0.0096 0.0015 2
8472.894878447521 0.0068 0.0015 2
8472.89529144764 0.0128 0.0014 2
8472.895704247523 0.0065 0.0015 2
8472.896152647678 0.0145 0.0015 2
8472.89656514721 0.0137 0.0015 2
8472.896977347322 0.0090 0.0015 2
8472.89742514724 0.0095 0.0015 2
8472.89783754712 0.0122 0.0015 2
8472.898249747232 0.0076 0.0015 2
8472.898662446998 0.0102 0.0015 2
8472.899067746941 0.0150 0.0015 2
8472.899480046704 0.0107 0.0016 2
8472.899892346468 0.0115 0.0015 2
8472.900304746814 0.0157 0.0015 2
8472.900717146695 0.0090 0.0015 2
8472.90112254629 0.0123 0.0015 2
8472.901534846518 0.0113 0.0015 2
8472.901947046164 0.0163 0.0015 2
8472.902359446045 0.0151 0.0015 2
8472.902771646157 0.0135 0.0015 2
8472.903212545905 0.0119 0.0015 2
8472.903624745551 0.0144 0.0015 2
8472.904036645778 0.0161 0.0015 2
8472.904448545538 0.0145 0.0015 2
8472.904860045295 0.0144 0.0015 2
8472.90527214529 0.0149 0.0015 2
8472.905683845282 0.0151 0.0016 2
8472.906095644925 0.0128 0.0015 2
8472.906507644802 0.0166 0.0015 2
8472.906919344794 0.0144 0.0015 2
8472.907331144903 0.0175 0.0015 2
8472.907742944546 0.0162 0.0015 2
8472.90815474419 0.0162 0.0015 2
8472.908566844184 0.0160 0.0015 2
8472.908978644293 0.0150 0.0016 2
8472.909390443936 0.0134 0.0015 2
8472.909802343696 0.0202 0.0016 2
8472.910214243922 0.0188 0.0015 2
8472.9106262438 0.0177 0.0015 2
8472.911037943326 0.0162 0.0015 2
8472.911449743435 0.0161 0.0015 2
8472.911861243192 0.0165 0.0015 2
8472.912272642832 0.0159 0.0016 2
8472.912683842704 0.0126 0.0015 2
8472.913095142692 0.0186 0.0015 2
8472.913506542332 0.0147 0.0015 2
8472.913917842321 0.0151 0.0016 2
8472.914329442196 0.0179 0.0015 2
8472.914740742184 0.0166 0.0015 2
8472.915151942056 0.0159 0.0015 2
8472.915563441813 0.0212 0.0015 2
8472.915975041687 0.0201 0.0016 2
8472.916386441328 0.0225 0.0015 2
8472.91679814132 0.0224 0.0015 2
8472.917209741194 0.0190 0.0015 2
8472.917621140834 0.0168 0.0016 2
8472.918025340885 0.0187 0.0015 2
8484.775787920691 0.0005 0.0014 2
8484.776199012995 -0.0000 0.0013 2
8484.776616205461 0.0049 0.0013 2
8484.777026097756 0.0016 0.0013 2
8484.77743649017 -0.0010 0.0013 2
8484.777853382286 0.0042 0.0013 2
8484.778262974694 0.0011 0.0013 2
8484.77867266722 0.0005 0.0013 2
8484.779089659452 0.0020 0.0013 2
8484.779498851858 0.0033 0.0013 2
8484.779915344436 0.0069 0.0014 2
8484.78034613654 0.0078 0.0013 2
8484.780755428597 0.0043 0.0014 2
8484.781164921355 0.0031 0.0014 2
8484.781581513584 0.0051 0.0014 2
8484.78199070599 0.0077 0.0013 2
8484.782402298413 0.0047 0.0013 2
8484.782811790705 0.0103 0.0014 2
8484.783229782712 0.0048 0.0014 2
8484.783639075235 0.0040 0.0014 2
8484.784048367757 0.0025 0.0013 2
8484.78446516022 0.0047 0.0013 2
8484.784874652512 0.0027 0.0013 2
8484.785283844918 0.0064 0.0013 2
8484.785697037354 0.0059 0.0013 2
8484.786106929649 0.0067 0.0013 2
8484.786523221992 0.0037 0.0013 2
8484.786932414398 0.0043 0.0013 2
8484.787341406569 0.0009 0.0013 2
8484.78775779903 0.0048 0.0013 2
8484.788167091087 0.0066 0.0013 2
8484.788583283778 0.0069 0.0013 2
8484.789024775382 0.0001 0.0013 2
8484.789441067725 0.0048 0.0013 2
8484.789850160014 0.0002 0.0013 2
8484.790259152185 0.0024 0.0013 2
8484.790675144643 0.0050 0.0013 2
8484.791084537283 0.0044 0.0013 2
8484.791493929457 0.0028 0.0014 2
8484.791902821977 0.0032 0.0014 2
8484.792314813938 0.0075 0.0014 2
8484.792731106281 0.0071 0.0013 2
8484.793140098918 0.0043 0.0013 2
8484.793548691086 0.0040 0.0013 2
8484.79396428354 0.0009 0.0014 2
8484.794380975887 0.0039 0.0013 2
8484.79478976829 0.0033 0.0014 2
8484.795198360458 -0.0005 0.0014 2
8484.795614552684 0.0051 0.0014 2
8484.796023445204 0.0059 0.0014 2
8484.796439237427 0.0031 0.0013 2
8484.796849129722 0.0030 0.0014 2
8484.797258022241 0.0004 0.0014 2
8484.797673814464 0.0046 0.0014 2
8484.798082406633 0.0040 0.0013 2
8484.798491498921 0.0030 0.0013 2
8484.798900091555 0.0031 0.0013 2
8484.799323883373 0.0028 0.0013 2
8484.799731075764 -0.0015 0.0014 2
8484.800145168323 0.0010 0.0014 2
8484.800560060423 -0.0006 0.0014 2
8484.800966752693 0.0011 0.0014 2
8484.801381145138 0.0004 0.0014 2
8484.80179533735 0.0018 0.0014 2
8484.802202129737 0.0020 0.0013 2
8484.802616422065 0.0030 0.0013 2
8484.803030514158 0.0022 0.0013 2
8484.803437606432 0.0044 0.0013 2
8484.80385189876 -0.0007 0.0013 2
8484.804265991319 0.0038 0.0013 2
8484.804675383493 0.0035 0.0013 2
8484.805091175716 0.0033 0.0013 2
8484.805499467999 -0.0004 0.0013 2
8484.805910460185 0.0069 0.0013 2
8484.806327152532 0.0040 0.0013 2
8484.806738244835 0.0011 0.0013 2
8484.807146237232 0.0025 0.0014 2
8484.807557329535 0.0022 0.0014 2
8484.807972521521 0.0055 0.0013 2
8484.808383313939 0.0020 0.0013 2
8484.80882020574 0.0021 0.0013 2
8484.809230998158 0.0037 0.0013 2
8484.809639690444 0.0052 0.0013 2
8484.810050482862 0.0054 0.0013 2
8484.810465974733 0.0026 0.0013 2
8484.810876867268 0.0030 0.0013 2
8484.811284759548 0.0025 0.0013 2
8484.811702351552 0.0043 0.0013 2
8484.812110343948 0.0024 0.0014 2
8484.812525336165 0.0011 0.0014 2
8484.812933228444 -0.0016 0.0014 2
8484.813341320958 0.0016 0.0014 2
8484.81375601329 0.0025 0.0014 2
8484.814172105398 0.0003 0.0013 2
8484.814580197446 0.0045 0.0013 2
8484.814995189663 0.0017 0.0014 2
8484.815403081942 0.0014 0.0013 2
8484.815818374045 0.0047 0.0013 2
8484.816226166673 0.0032 0.0013 2
8484.816641258541 0.0046 0.0013 2
8484.817056450993 0.0007 0.0013 2
8484.81746444339 0.0007 0.0014 2
8484.817879235372 0.0069 0.0013 2
8484.818286927883 0.0058 0.0013 2
8484.818701619748 0.0053 0.0013 2
8484.819109612145 0.0066 0.0013 2
8484.819524404593 0.0070 0.0013 2
8484.81993889669 0.0067 0.0013 2
8484.820346688852 0.0059 0.0013 2
8484.820761381183 0.0078 0.0014 2
8484.821175773162 0.0067 0.0014 2
8484.821583865676 0.0041 0.0013 2
8484.82199845789 0.0061 0.0014 2
8484.822405950166 0.0068 0.0013 2
8484.822821642272 0.0075 0.0013 2
8484.823228934314 0.0098 0.0013 2
8484.823643426877 0.0057 0.0013 2
8484.824051018804 0.0102 0.0013 2
8484.82446591137 0.0110 0.0013 2
8484.824880103115 0.0061 0.0013 2
8484.82528749574 0.0053 0.0013 2
8484.825702087954 0.0072 0.0013 2
8484.826116180047 0.0092 0.0013 2
8484.826523672324 0.0061 0.0014 2
8484.826938064303 0.0103 0.0013 2
8484.827352456748 0.0081 0.0014 2
8484.82779584825 0.0065 0.0014 2
8484.828210140113 0.0078 0.0013 2
8484.828625332564 0.0079 0.0013 2
8484.82903282484 0.0119 0.0013 2
8484.829447116703 0.0079 0.0013 2
8484.829854809213 0.0098 0.0013 2
8484.830264701508 0.0102 0.0013 2
8484.830679893494 0.0083 0.0013 2
8484.831088585779 0.0063 0.0014 2
8484.831503978 0.0077 0.0014 2
8484.831911870278 0.0073 0.0013 2
8484.832327262033 0.0094 0.0013 2
8484.83273505466 0.0097 0.0014 2
8484.833150246646 0.0094 0.0013 2
8484.833558538929 0.0073 0.0013 2
8484.833973531146 0.0121 0.0013 2
8484.834397222847 0.0087 0.0014 2
8484.834805115126 0.0096 0.0014 2
8484.835221007466 0.0080 0.0013 2
8484.835628699511 0.0071 0.0014 2
8484.836039191578 0.0079 0.0014 2
8484.836453383788 0.0062 0.0015 2
8484.836862775963 0.0082 0.0014 2
8484.837277167942 -0.0007 0.0014 2
8484.837686460465 0.0085 0.0014 2
8484.838100552559 0.0093 0.0014 2
8484.83851474477 0.0077 0.0013 2
8484.838924036827 0.0116 0.0013 2
8484.839340229053 0.0101 0.0013 2
8484.839747020975 0.0077 0.0013 2
8484.84016341297 0.0086 0.0014 2
8484.84057010524 0.0064 0.0014 2
8484.840980197769 0.0108 0.0014 2
8484.84139398951 0.0106 0.0014 2
8484.841807781719 0.0129 0.0013 2
8484.84221677389 0.0128 0.0014 2
8484.842630566098 0.0086 0.0013 2
8484.843039758503 0.0098 0.0013 2
8484.843453450594 0.0114 0.0014 2
8484.843884142116 0.0099 0.0013 2
8484.844297934324 0.0112 0.0013 2
8484.84471412655 0.0127 0.0014 2
8484.84512081882 0.0100 0.0014 2
8484.845530210994 0.0096 0.0014 2
8484.845943302847 0.0078 0.0014 2
8484.84635929484 0.0104 0.0013 2
8484.84676578734 0.0079 0.0013 2
8484.847181279212 0.0125 0.0014 2
8484.847595171072 0.0105 0.0014 2
8484.84800846316 0.0081 0.0014 2
8484.848417555448 0.0100 0.0014 2
8484.84883104777 0.0093 0.0013 2
8484.849240139592 0.0106 0.0013 2
8484.849654031917 0.0123 0.0014 2
8484.850062923972 0.0118 0.0013 2
8484.850483315997 0.0051 0.0014 2
8484.85089910822 0.0098 0.0013 2
8484.85130530037 0.0089 0.0013 2
8484.851756791584 0.0092 0.0013 2
8484.852170183789 0.0097 0.0013 2
8484.852578475606 0.0094 0.0013 2
8484.85299186781 0.0088 0.0013 2
8484.853400459979 0.0103 0.0013 2
8484.85381365195 0.0114 0.0013 2
8484.854229643941 0.0123 0.0013 2
8484.854635636322 0.0086 0.0014 2
8484.855048728175 0.0135 0.0014 2
8484.85545742046 0.0143 0.0013 2
8484.855870412663 0.0088 0.0014 2
8484.856278904714 0.0111 0.0014 2
8484.856692496687 0.0079 0.0013 2
8484.85710828891 0.0106 0.0014 2
8484.857514280826 0.0099 0.0014 2
8484.857929472812 0.0125 0.0014 2
8484.858378364239 0.0067 0.0014 2
8484.858788756654 0.0116 0.0014 2
8484.859199648723 0.0049 0.0014 2
8484.859612740576 0.0052 0.0014 2
8484.860020932741 0.0112 0.0013 2
8484.860457724426 0.0108 0.0014 2
8484.860870716162 0.0112 0.0014 2
8484.8612862085 0.0093 0.0014 2
8484.861692200415 0.0088 0.0014 2
8484.862107592635 0.0048 0.0014 2
8484.862520284485 -0.0020 0.0014 2
8484.862928276882 0.0072 0.0014 2
8484.863341068849 0.0044 0.0014 2
8484.863756160717 0.0031 0.0014 2
8484.864161753096 0.0029 0.0014 2
8484.864574344829 0.0112 0.0014 2
8484.864986937027 0.0079 0.0014 2
8484.865399529226 0.0038 0.0014 2
8484.865812221076 0.0111 0.0013 2
8484.866246012505 0.0080 0.0013 2
8484.866658104584 0.0071 0.0013 2
8484.867070596665 0.0082 0.0013 2
8484.86748278886 0.0062 0.0013 2
8484.86789488094 0.0113 0.0013 2
8484.868308672681 0.0099 0.0013 2
8484.86872076476 0.0075 0.0014 2
8484.869132856838 -0.0013 0.0015 2
8484.869545449037 0.0069 0.0014 2
8484.86995804077 0.0101 0.0014 2
8484.870363832917 0.0073 0.0014 2
8484.870776224881 0.0075 0.0014 2
8484.871188517194 0.0066 0.0014 2
8484.871601609048 0.0041 0.0014 2
8484.872014001012 0.0064 0.0014 2
8484.872426193208 0.0018 0.0014 2
8484.872838485055 0.0037 0.0014 2
8484.873250776902 0.0065 0.0014 2
8484.873662768863 0.0045 0.0013 2
8484.874070161022 0.0082 0.0014 2
8484.874485553242 0.0030 0.0014 2
8484.874929444399 0.0023 0.0014 2
8484.87533743633 0.0070 0.0014 2
8484.875752428547 0.0077 0.0014 2
8484.876160720363 0.0052 0.0014 2
8484.876576112583 0.0044 0.0014 2
8484.877012603916 0.0041 0.0014 2
8484.877420695964 0.0104 0.0014 2
8484.877835688181 0.0100 0.0014 2
8484.878243979998 0.0095 0.0014 2
8484.878659171984 0.0094 0.0014 2
8484.879067264032 0.0065 0.0014 2
8484.879482655786 0.0075 0.0013 2
8484.879904847592 0.0069 0.0013 2
8484.880312439986 0.0063 0.0013 2
8484.88072733162 0.0046 0.0014 2
8484.881142023485 0.0102 0.0014 2
8484.881549615879 0.0066 0.0014 2
8484.881958407816 0.0091 0.0013 2
8484.882387299556 0.0090 0.0014 2
8484.882815991063 0.0081 0.0013 2
8484.883223783225 0.0089 0.0013 2
8484.883638274856 0.0094 0.0014 2
8484.884052766953 0.0098 0.0014 2
8484.884460458998 0.0119 0.0013 2
8484.884874850977 0.0086 0.0013 2
8484.88528224267 0.0106 0.0013 2
8484.885697034653 0.0098 0.0014 2
8484.886104227044 0.0092 0.0013 2
8484.886518618558 0.0099 0.0013 2
8484.88692741096 0.0121 0.0013 2
8484.887341602705 0.0109 0.0013 2
8484.88774879463 0.0102 0.0013 2
8484.888163286727 0.0130 0.0013 2
8484.888577478472 0.0127 0.0014 2
8484.888984770514 0.0135 0.0013 2
8484.88939926261 0.0124 0.0013 2
8484.889813554473 0.0108 0.0013 2
8484.890228546225 0.0142 0.0013 2
8484.890635838266 0.0130 0.0013 2
8484.891050230246 0.0137 0.0013 2
8484.89145862218 0.0124 0.0013 2
8484.891873213928 0.0150 0.0013 2
8484.892280405853 0.0150 0.0013 2
8484.892694797833 0.0125 0.0013 2
8484.893109189812 0.0140 0.0013 2
8484.89351628162 0.0117 0.0013 2
8484.893931073602 0.0156 0.0013 2
8484.89433866553 0.0168 0.0013 2
8484.894752657507 0.0159 0.0013 2
8484.895159849431 0.0111 0.0013 2
8484.895574241411 0.0120 0.0013 2
8484.895988033153 0.0141 0.0013 2
8484.896395625081 0.0163 0.0013 2
8484.896809916943 0.0098 0.0013 2
8484.89721640898 0.0147 0.0013 2
8484.897630700842 0.0171 0.0013 2
8484.898045092821 0.0165 0.0013 2
8484.898451784626 0.0153 0.0013 2
8484.898865776602 0.0135 0.0013 2
8484.899279968347 0.0173 0.0013 2
8484.899686960503 0.0185 0.0013 2
8484.900101952255 0.0160 0.0013 2
8484.900509044528 0.0162 0.0013 2
8484.900965835433 0.0178 0.0013 2
8484.90137982741 0.0181 0.0013 2
8484.901786519215 0.0139 0.0013 2
8484.902200111188 0.0165 0.0013 2
8484.902614003047 0.0170 0.0013 2
8484.903049194254 0.0142 0.0013 2
8484.90346268611 0.0169 0.0013 2
8484.903876477852 0.0175 0.0013 2
8484.904283369891 0.0154 0.0013 2
8484.904696961865 0.0176 0.0013 2
8484.90511115361 0.0148 0.0013 2
8484.905517745763 0.0145 0.0013 2
8484.905945637263 0.0136 0.0013 2
8484.906359628774 0.0158 0.0014 2
8484.906773320865 0.0149 0.0013 2
8484.90721541224 0.0168 0.0013 2
8484.907629603986 0.0177 0.0013 2
8484.90804329561 0.0133 0.0013 2
8484.908449387643 0.0177 0.0013 2
8484.908863179386 0.0137 0.0013 2
8484.909276471473 0.0154 0.0013 2
8484.90968996333 0.0115 0.0013 2
8484.91010345472 0.0118 0.0013 2
8484.910516846925 0.0115 0.0013 2
8484.910923238844 0.0146 0.0013 2
8484.911336830352 0.0135 0.0013 2
8484.91175192222 0.0134 0.0013 2
8484.912171913777 0.0138 0.0013 2
8484.91258600587 0.0144 0.0013 2
8484.912999097724 0.0145 0.0013 2
8484.913425889332 0.0127 0.0013 2
8484.913838580716 0.0118 0.0013 2
8484.914251572918 0.0093 0.0013 2
8484.9146573646 0.0116 0.0013 2
8484.915091556031 0.0117 0.0013 2
8484.915496848058 0.0123 0.0013 2
8484.915909939911 0.0142 0.0014 2
8484.916322531644 0.0122 0.0014 2
8484.916735223494 0.0128 0.0013 2
8484.917168814689 0.0147 0.0013 2
8484.917581106536 0.0138 0.0013 2
8484.9179934985 0.0176 0.0014 2
8484.918405990116 0.0172 0.0013 2
8484.91881858185 0.0120 0.0014 2
8484.919230873697 0.0147 0.0013 2
8484.919664765242 0.0123 0.0013 2
8484.920077457093 0.0167 0.0013 2
8484.920489948709 0.0120 0.0013 2
8484.920902340673 0.0166 0.0013 2
8484.921322232112 0.0134 0.0013 2
8484.92173502408 0.0147 0.0014 2
8484.922147115692 0.0155 0.0014 2
8484.922559007537 0.0166 0.0013 2
8484.922971199267 0.0139 0.0013 2
8484.923383491114 0.0143 0.0014 2
8484.923802983016 0.0153 0.0013 2
8484.924214774743 0.0168 0.0013 2
8484.92462836625 0.0172 0.0013 2
8484.925040358212 0.0157 0.0013 2
8484.925452250056 0.0172 0.0013 2
8484.925864241552 0.0163 0.0013 2
8484.926276533399 0.0164 0.0013 2
8486.876498762984 0.0584 0.0013 2
8486.876908153761 0.0594 0.0013 2
8486.877317744307 0.0559 0.0013 2
8486.877734635025 0.0517 0.0013 2
8486.87814142555 0.0568 0.0013 2
8486.87855761638 0.0555 0.0013 2
8486.878967307042 0.0508 0.0014 2
8486.879383597523 0.0531 0.0013 2
8486.879793088418 0.0538 0.0013 2
8486.880202578846 0.0548 0.0013 2
8486.880618769675 0.0512 0.0013 2
8486.881028060336 0.0535 0.0013 2
8486.881437350996 0.0547 0.0013 2
8486.881881740876 0.0514 0.0013 2
8486.882298031356 0.0545 0.0013 2
8486.882706821896 0.0573 0.0013 2
8486.883115512785 0.0518 0.0013 2
8486.883532503154 0.0533 0.0013 2
8486.88394129416 0.0548 0.0013 2
8486.88435808476 0.0532 0.0013 2
8486.88476737542 0.0582 0.0014 2
8486.885175966192 0.0559 0.0013 2
8486.885592256673 0.0542 0.0013 2
8486.886001347098 0.0524 0.0013 2
8486.886417238042 0.0532 0.0013 2
8486.886826528702 0.0564 0.0013 2
8486.887235619128 0.0524 0.0013 2
8486.887652109843 0.0533 0.0013 2
8486.888068100438 0.0462 0.0013 2
8486.888476591092 0.0506 0.0013 2
8486.888892881572 0.0524 0.0013 2
8486.88930177223 0.0497 0.0014 2
8486.889717162587 0.0492 0.0013 2
8486.890126153361 0.0462 0.0013 2
8486.890534943901 0.0498 0.0013 2
8486.890950734727 0.0485 0.0013 2
8486.891373824794 0.0522 0.0013 2
8486.891782315448 0.0479 0.0014 2
8486.89219790604 0.0491 0.0013 2
8486.892606396694 0.0504 0.0013 2
8486.893021787517 0.0461 0.0013 2
8486.893431378063 0.0441 0.0013 2
8486.893847068772 0.0497 0.0013 2
8486.894255159423 0.0469 0.0013 2
8486.894672049675 0.0481 0.0013 2
8486.895080440212 0.0489 0.0013 2
8486.895495431032 0.0482 0.0013 2
8486.89590492146 0.0458 0.0013 2
8486.896348611452 0.0507 0.0013 2
8486.896764101926 0.0482 0.0013 2
8486.897172192577 0.0464 0.0013 2
8486.897587483283 0.0459 0.0013 2
8486.897995673586 0.0460 0.0013 2
8486.898410964292 0.0456 0.0013 2
8486.898818855174 0.0491 0.0013 2
8486.899234345648 0.0460 0.0013 2
8486.899642336182 0.0439 0.0013 2
8486.900057626422 0.0498 0.0013 2
8486.90046581719 0.0487 0.0013 2
8486.90088100778 0.0436 0.0013 2
8486.901289898437 0.0450 0.0013 2
8486.901705188677 0.0444 0.0013 2
8486.902113179676 0.0446 0.0013 2
8486.902528270148 0.0430 0.0013 2
8486.902943160385 0.0473 0.0013 2
8486.903350751381 0.0428 0.0013 2
8486.903766141739 0.0454 0.0013 2
8486.904173632152 0.0430 0.0013 2
8486.904588722624 0.0436 0.0013 2
8486.905003913213 0.0458 0.0013 2
8486.905411503743 0.0455 0.0013 2
8486.90584079409 0.0456 0.0013 2
8486.906248884741 0.0432 0.0013 2
8486.90666357521 0.0452 0.0013 2
8486.907114764675 0.0375 0.0013 2
8486.907522355672 0.0422 0.0013 2
8486.90793704614 0.0443 0.0013 2
8486.908345236443 0.0433 0.0013 2
8486.908760227263 0.0466 0.0013 2
8486.909174717497 0.0452 0.0013 2
8486.909582408145 0.0432 0.0013 2
8486.909996798728 0.0405 0.0013 2
8486.910411588848 0.0401 0.0013 2
8486.91081947973 0.0430 0.0013 2
8486.911234170198 0.0421 0.0013 2
8486.911642360967 0.0425 0.0013 2
8486.912057151087 0.0452 0.0013 2
8486.912464441732 0.0416 0.0013 2
8486.912879432086 0.0445 0.0013 2
8486.913293922786 0.0434 0.0013 2
8486.913702713326 0.0444 0.0013 2
8486.914117403794 0.0443 0.0013 2
8486.914527894463 0.0451 0.0013 2
8486.914936884772 0.0427 0.0013 2
8486.915352375247 0.0372 0.0013 2
8486.915761265904 0.0408 0.0013 2
8486.916176656261 0.0361 0.0013 2
8486.916584746912 0.0376 0.0013 2
8486.917000337504 0.0406 0.0013 2
8486.917408627924 0.0391 0.0013 2
8486.917824618053 0.0389 0.0013 2
8486.918233009055 0.0381 0.0013 2
8486.918648699299 0.0359 0.0013 2
8486.919057389721 0.0366 0.0013 2
8486.919491679873 0.0401 0.0013 2
8486.919907870237 0.0449 0.0013 2
8486.920323260594 0.0395 0.0013 2
8486.920731251128 0.0382 0.0013 2
8486.921146641485 0.0368 0.0013 2
8486.921554832254 0.0372 0.0013 2
8486.92196322279 0.0328 0.0013 2
8486.922378713265 0.0391 0.0013 2
8486.92279380327 0.0389 0.0013 2
8486.923202094156 0.0373 0.0013 2
8486.92361728428 0.0347 0.0013 2
8486.924024974927 0.0346 0.0013 2
8486.924476164393 0.0376 0.0013 2
8486.924883754924 0.0331 0.0013 2
8486.925298645627 0.0382 0.0013 2
8486.925706536043 0.0379 0.0013 2
8486.926121326629 0.0374 0.0013 2
8486.92653021682 0.0335 0.0013 2
8486.92695240723 0.0373 0.0013 2
8486.927366997581 0.0394 0.0013 2
8486.927774988115 0.0340 0.0013 2
8486.92818997847 0.0321 0.0013 2
8486.928597868886 0.0371 0.0013 2
8486.929008859675 0.0354 0.0013 2
8486.929420049768 0.0376 0.0013 2
8486.929833540227 0.0342 0.0013 2
8486.930247630924 0.0370 0.0013 2
8486.93065852113 0.0341 0.0013 2
8486.931069811806 0.0349 0.0013 2
8486.931480902247 0.0327 0.0013 2
8486.931892192457 0.0336 0.0013 2
8486.932302983012 0.0352 0.0013 2
8486.932714273687 0.0369 0.0013 2
8486.933154663071 0.0344 0.0013 2
8486.933568053879 0.0347 0.0013 2
8486.93397914432 0.0340 0.0013 2
8486.934390634298 0.0315 0.0013 2
8486.93480152497 0.0336 0.0013 2
8486.935212315526 0.0316 0.0013 2
8486.935624105856 0.0323 0.0013 2
8486.93603439629 0.0328 0.0013 2
8486.936445386615 0.0312 0.0013 2
8486.936856577173 0.0328 0.0013 2
8486.93726966763 0.0295 0.0013 2
8486.937680657953 0.0301 0.0013 2
8486.938091448508 0.0295 0.0013 2
8486.938504238613 0.0266 0.0013 2
8486.938922229223 0.0307 0.0013 2
8486.939333219547 0.0273 0.0013 2
8486.939746109769 0.0269 0.0013 2
8486.940156600438 0.0283 0.0013 2
8486.940567590762 0.0264 0.0013 2
8486.940979081206 0.0277 0.0013 2
8486.94139657123 0.0269 0.0013 2
8486.941807561554 0.0269 0.0013 2
8486.94221835211 0.0249 0.0013 2
8486.942628742661 0.0290 0.0013 2
8486.943041632883 0.0309 0.0013 2
8486.943452423438 0.0288 0.0013 2
8486.94386281399 0.0292 0.0013 2
8486.944275704212 0.0275 0.0013 2
8486.944686094765 0.0238 0.0013 2
8486.945096785203 0.0279 0.0013 2
8486.945536974818 0.0259 0.0013 2
8486.945954864845 0.0298 0.0013 2
8486.946366355289 0.0305 0.0013 2
8486.946776845492 0.0278 0.0013 2
8486.947187236045 0.0269 0.0013 2
8486.947599126492 0.0275 0.0013 2
8486.948009716813 0.0289 0.0013 2
8486.948420207482 0.0275 0.0013 2
8486.948838897515 0.0274 0.0013 2
8486.94924918795 0.0284 0.0013 2
8486.949661878403 0.0278 0.0013 2
8486.950072468724 0.0291 0.0013 2
8486.950511258096 0.0254 0.0013 2
8486.950929548591 0.0253 0.0013 2
8487.781056894455 0.0368 0.0014 2
8487.781464884989 0.0354 0.0014 2
8487.781879775226 0.0333 0.0014 2
8487.782287665643 0.0302 0.0014 2
8487.782702856231 0.0368 0.0014 2
8487.783110746648 0.0335 0.0014 2
8487.783526236657 0.0365 0.0014 2
8487.783933927305 0.0365 0.0014 2
8487.784349017777 0.0300 0.0014 2
8487.784757507965 0.0393 0.0014 2
8487.785172698554 0.0350 0.0014 2
8487.78558058897 0.0399 0.0014 2
8487.785995579325 0.0316 0.0014 2
8487.786402769852 0.0371 0.0015 2
8487.786810860038 0.0379 0.0014 2
8487.78722575074 0.0383 0.0014 2
8487.787641940638 0.0304 0.0015 2
8487.788049731404 0.0369 0.0014 2
8487.788456921931 0.0357 0.0014 2
8487.788871812169 0.0357 0.0014 2
8487.7892794027 0.0322 0.0014 2
8487.789693892933 0.0319 0.0014 2
8487.79010878317 0.0327 0.0014 2
8487.790516273584 0.0329 0.0014 2
8487.790923964232 0.0373 0.0016 2
8487.79133885447 0.0344 0.0014 2
8487.791753344703 0.0346 0.0014 2
8487.792161135003 0.0377 0.0014 2
8487.792575425468 0.0338 0.0014 2
8487.792983715888 0.0319 0.0014 2
8487.793391106185 0.0345 0.0014 2
8487.793805596884 0.0351 0.0015 2
8487.79422018677 0.0282 0.0014 2
8487.794627577532 0.0373 0.0014 2
8487.795042067766 0.0361 0.0014 2
8487.795456857886 0.0369 0.0014 2
8487.795863848645 0.0330 0.0014 2
8487.796278839 0.0322 0.0014 2
8487.796686129179 0.0328 0.0014 2
8487.797100319527 0.0323 0.0014 2
8487.797543709166 0.0373 0.0014 2
8487.797950599808 0.0291 0.0015 2
8487.798364989925 0.0328 0.0014 2
8487.798772280104 0.0313 0.0014 2
8487.799186270684 0.0277 0.0014 2
8487.799622560386 0.0337 0.0014 2
8487.80003635073 0.0298 0.0014 2
8487.800443341024 0.0336 0.0014 2
8487.800857431255 0.0339 0.0014 2
8487.801271421835 0.0288 0.0014 2
8487.801708611194 0.0294 0.0014 2
8487.80212270189 0.0312 0.0014 2
8487.80252949195 0.0298 0.0014 2
8487.802943882532 0.0271 0.0014 2
8487.803357672878 0.0250 0.0015 2
8487.80376586318 0.0269 0.0015 2
8487.804180053528 0.0294 0.0014 2
8487.804601243697 0.0332 0.0014 2
8487.805015833583 0.0272 0.0014 2
8487.80542252399 0.0274 0.0014 2
8487.805837114342 0.0232 0.0014 2
8487.806244104635 0.0318 0.0014 2
8487.806657595094 0.0311 0.0014 2
8487.807071585208 0.0305 0.0014 2
8487.807478175964 0.0285 0.0014 2
8487.807891665958 0.0312 0.0014 2
8487.808305356186 0.0252 0.0014 2
8487.808711746708 0.0256 0.0014 2
8487.809125537053 0.0286 0.0014 2
8487.809539627284 0.0291 0.0014 2
8487.809953117743 0.0278 0.0015 2
8487.81036000792 0.0262 0.0014 2
8487.81077359803 0.0299 0.0014 2
8487.81118058879 0.0308 0.0014 2
8487.811594378669 0.0260 0.0014 2
8487.812007869128 0.0244 0.0014 2
8487.812422759365 0.0277 0.0014 2
8487.812829349656 0.0295 0.0014 2
8487.813242440112 0.0295 0.0014 2
8487.813655330334 0.0320 0.0014 2
8487.814068620559 0.0247 0.0014 2
8487.814482510556 0.0229 0.0014 2
8487.814888701309 0.0272 0.0014 2
8487.815301891416 0.0253 0.0014 2
8487.815715381876 0.0266 0.0014 2
8487.8161286721 0.0279 0.0014 2
8487.8165429621 0.0223 0.0014 2
8487.81695645256 0.0250 0.0014 2
8487.81736254273 0.0250 0.0014 2
8487.817798032425 0.0196 0.0015 2
8487.818211522885 0.0190 0.0015 2
8487.818618213292 0.0192 0.0015 2
8487.819031603169 0.0257 0.0015 2
8487.819445093628 0.0218 0.0014 2
8487.819851183798 0.0222 0.0014 2
8487.820264674257 0.0249 0.0014 2
8487.820677464362 0.0200 0.0014 2
8487.82108365465 0.0210 0.0014 2
8487.821496544871 0.0201 0.0013 2
8487.821911135223 0.0257 0.0014 2
8487.82232432533 0.0230 0.0014 2
8487.822730415966 0.0231 0.0014 2
8487.823143706191 0.0204 0.0014 2
8487.823585995473 0.0256 0.0014 2
8487.823992486112 0.0239 0.0013 2
8487.824405576102 0.0249 0.0013 2
8487.824818566442 0.0216 0.0014 2
8487.825231956784 0.0233 0.0014 2
8487.825667146128 0.0223 0.0014 2
8487.826080136467 0.0217 0.0013 2
8487.826487526763 0.0254 0.0013 2
8487.826900416985 0.0271 0.0013 2
8487.827314507216 0.0236 0.0013 2
8487.827727297321 0.0220 0.0013 2
8487.82813278772 0.0226 0.0013 2
8487.828545677941 0.0217 0.0013 2
8487.828958268277 0.0181 0.0013 2
8487.8293711585 0.0215 0.0013 2
8487.829783648718 0.0218 0.0013 2
8487.830196238589 0.0228 0.0013 2
8487.830602329224 0.0194 0.0013 2
8487.831014119554 0.0224 0.0013 2
8487.83142700931 0.0193 0.0013 2
8487.831839899532 0.0211 0.0013 2
8487.832252389751 0.0219 0.0013 2
8487.832665080205 0.0228 0.0013 2
8487.833077970427 0.0189 0.0013 2
8487.833483660594 0.0195 0.0013 2
8487.83389755059 0.0188 0.0013 2
8487.834346040152 0.0194 0.0013 2
8487.834759530146 0.0189 0.0013 2
8487.835172020365 0.0176 0.0014 2
8487.835577210877 0.0175 0.0013 2
8487.83599060122 0.0196 0.0013 2
8487.836402991321 0.0179 0.0013 2
8487.836815581191 0.0177 0.0013 2
8487.837242671289 0.0185 0.0013 2
8487.83765506139 0.0160 0.0014 2
8487.838060651906 0.0179 0.0014 2
8487.838473341893 0.0136 0.0014 2
8487.83888543211 0.0156 0.0013 2
8487.839297922328 0.0206 0.0013 2
8487.839709912427 0.0182 0.0014 2
8487.840136902407 0.0137 0.0014 2
8487.84054219257 0.0158 0.0013 2
8487.840954582673 0.0179 0.0014 2
8487.841367072891 0.0146 0.0013 2
8487.84177906299 0.0173 0.0013 2
8487.842191153206 0.0128 0.0013 2
8487.842603243422 0.0137 0.0013 2
8487.843015133403 0.0145 0.0013 2
8487.843427523505 0.0163 0.0013 2
8487.843839413952 0.0167 0.0013 2
8487.844251203816 0.0146 0.0013 2
8487.844664793927 0.0160 0.0013 2
8487.845076684374 0.0147 0.0013 2
8487.845489774365 0.0208 0.0013 2
8487.84590206435 0.0170 0.0013 2
8487.846314254683 0.0156 0.0013 2
8487.846726644784 0.0172 0.0013 2
8487.847133035306 0.0186 0.0013 2
8487.847547125071 0.0166 0.0013 2
8487.847960015293 0.0174 0.0013 2
8487.848372905515 0.0142 0.0013 2
8487.848785795737 0.0120 0.0013 2
8487.849198885728 0.0180 0.0013 2
8487.84960487578 0.0174 0.0013 2
8487.850017966237 0.0165 0.0013 2
8487.85043045599 0.0150 0.0013 2
8487.850846046116 0.0113 0.0013 2
8487.851253936533 0.0171 0.0013 2
8487.851704425644 0.0141 0.0013 2
8487.85211901553 0.0165 0.0013 2
8487.852526505943 0.0179 0.0013 2
8487.852940695826 0.0102 0.0013 2
8487.853355286177 0.0165 0.0013 2
8487.853763076477 0.0126 0.0013 2
8487.854177366477 0.0097 0.0013 2
8487.854592856485 0.0159 0.0013 2
8487.855000146665 0.0105 0.0013 2
8487.855414536782 0.0151 0.0013 2
8487.855821626727 0.0168 0.0013 2
8487.856233616825 0.0012 0.0013 2
8487.856649807189 0.0125 0.0013 2
8487.857063096948 0.0122 0.0013 2
8487.857468887232 0.0119 0.0013 2
8487.857881877571 0.0146 0.0013 2
8487.858294467442 0.0122 0.0013 2
8487.85870765755 0.0147 0.0013 2
8487.859122947324 0.0156 0.0013 2
8487.85952853784 0.0138 0.0013 2
8487.85994112771 0.0130 0.0013 2
8487.860353718046 0.0136 0.0013 2
8487.860766607802 0.0145 0.0013 2
8487.861174898222 0.0150 0.0013 2
8487.861587788444 0.0117 0.0013 2
8487.862000278197 0.0120 0.0013 2
8487.86241376819 0.0128 0.0013 2
8487.86282625841 0.0129 0.0013 2
8487.863238548394 0.0161 0.0013 2
8487.863644438796 0.0111 0.0013 2
8487.864057028666 0.0094 0.0013 2
8487.864469619002 0.0134 0.0013 2
8487.86488230899 0.0147 0.0013 2
8487.86529709911 0.0121 0.0013 2
8487.865709588863 0.0061 0.0013 2
8487.866121679079 0.0120 0.0013 2
8487.866533868946 0.0127 0.0013 2
8487.866945859045 0.0092 0.0013 2
8487.867353349458 0.0123 0.0013 2
8487.867765839212 0.0089 0.0013 2
8487.868178229313 0.0109 0.0013 2
8487.868590619415 0.0103 0.0013 2
8487.869002609514 0.0104 0.0013 2
8487.869417799637 0.0166 0.0013 2
8487.869830189273 0.0101 0.0013 2
8487.870242379606 0.0121 0.0013 2
8487.870690068696 0.0109 0.0013 2
8487.871097458992 0.0126 0.0013 2
8487.87150964886 0.0112 0.0013 2
8487.871922438964 0.0093 0.0013 2
8487.872334328946 0.0097 0.0013 2
8487.872746019159 0.0138 0.0013 2
8487.873157809023 0.0115 0.0014 2
8487.873569699004 0.0119 0.0013 2
8487.873982388992 0.0126 0.0013 2
8487.874394179322 0.0079 0.0013 2
8487.874805969186 0.0104 0.0013 2
8487.875216859393 0.0108 0.0013 2
8487.875633349176 0.0106 0.0013 2
8487.876042939257 0.0132 0.0013 2
8487.876452229451 0.0102 0.0013 2
8487.876869119238 0.0124 0.0013 2
8487.877278309315 0.0111 0.0013 2
8487.877687199507 0.0084 0.0013 2
8487.878103589173 0.0127 0.0013 2
8487.87851277925 0.0097 0.0013 2
8487.878929469269 0.0105 0.0013 2
8487.879338959232 0.0080 0.0013 2
8487.87974794954 0.0102 0.0013 2
8487.880165339448 0.0086 0.0013 2
8487.880571729504 0.0088 0.0013 2
8487.880988219287 0.0086 0.0013 2
8487.881397509482 0.0084 0.0013 2
8487.881806199439 0.0058 0.0013 2
8487.882222389337 0.0064 0.0013 2
8487.88263137918 0.0055 0.0013 2
8487.883046869189 0.0065 0.0013 2
8487.883455959149 0.0112 0.0013 2
8487.883871949278 0.0069 0.0013 2
8487.884280639235 0.0049 0.0013 2
8487.884695129003 0.0065 0.0013 2
8487.885105419438 0.0073 0.0013 2
8487.885516009293 0.0065 0.0013 2
8487.885926499497 0.0037 0.0013 2
8487.88633668935 0.0107 0.0013 2
8487.886749079451 0.0048 0.0013 2
8487.887159269303 0.0059 0.0013 2
8487.887608158402 0.0045 0.0013 2
8487.888025848195 0.0061 0.0013 2
8487.888435538393 0.0088 0.0013 2
8487.888845428359 0.0079 0.0013 2
8487.889254918322 0.0073 0.0013 2
8487.889672007877 0.0124 0.0013 2
8487.89008199796 0.0117 0.0013 2
8487.890490888152 0.0110 0.0013 2
8487.890900277998 0.0030 0.0013 2
8487.891311568208 0.0091 0.0013 2
8487.891721158288 0.0069 0.0013 2
8487.892139147967 0.0056 0.0013 2
8487.89254863793 0.0068 0.0013 2
8487.892958527897 0.0040 0.0013 2
8487.893375917803 0.0037 0.0013 2
8487.893785607535 0.0046 0.0013 2
8487.894202497788 0.0054 0.0013 2
8487.894619887229 0.0045 0.0013 2
8487.895028877538 0.0035 0.0013 2
8487.895437767264 0.0038 0.0013 2
8487.89584695734 0.0059 0.0013 2
8487.896263147239 0.0038 0.0013 2
8487.896671837196 0.0060 0.0013 2
8487.897097426932 0.0018 0.0013 2
8487.897514016833 0.0024 0.0013 2
8487.897923506796 0.0018 0.0013 2
8487.898332896642 0.0049 0.0013 2
8487.898749286309 0.0053 0.0013 2
8487.89915987663 0.0054 0.0013 2
8487.899569266476 0.0077 0.0013 2
8487.899977656547 0.0070 0.0013 2
8487.900396245997 0.0015 0.0013 2
8487.900806036312 0.0045 0.0013 2
8487.901215026155 0.0063 0.0013 2
8487.901625416242 0.0014 0.0013 2
8487.902041506022 -0.0029 0.0013 2
8487.90245019598 0.0047 0.0013 2
8487.90286578564 -0.0012 0.0013 2
8487.90327367559 0.0032 0.0013 2
8487.903680865653 0.0032 0.0013 2
8487.90409655543 0.0042 0.0014 2
8487.90451084543 0.0018 0.0014 2
8487.904919135384 0.0033 0.0014 2
8487.905334725045 -0.0022 0.0013 2
8487.905781214125 0.0032 0.0013 2
8487.906189403962 -0.0025 0.0013 2
8487.906604994088 -0.0012 0.0013 2
8487.907012583688 0.0022 0.0013 2
8487.907428073697 -0.0001 0.0013 2
8487.907866063062 -0.0027 0.0013 2
8487.908273752779 -0.0004 0.0013 2
8487.908689442556 0.0002 0.0013 2
8487.909135131631 -0.0022 0.0013 2
8487.909544621594 -0.0001 0.0013 2
8487.9099597116 -0.0052 0.0013 2
8487.910405500326 0.0039 0.0013 2
8487.9108207901 0.0010 0.0013 2
8487.91123558022 0.0005 0.0013 2
8487.911642670166 -0.0005 0.0013 2
8487.912058359943 0.0002 0.0013 2
8487.912465649657 -0.0008 0.0013 2
8487.91288083978 -0.0000 0.0013 2
8487.913288329728 -0.0005 0.0013 2
8487.913703519385 -0.0014 0.0013 2
8487.91411110945 -0.0021 0.0013 2
8487.914526598994 -0.0011 0.0013 2
8487.91493998887 -0.0024 0.0013 2
8487.915388277732 -0.0031 0.0013 2
8487.915799467824 -0.0034 0.0013 2
8487.916210857686 0.0001 0.0013 2
8487.916622247547 -0.0014 0.0014 2
8487.917033437174 -0.0001 0.0013 2
8487.917466626503 -0.0002 0.0013 2
8487.917884816416 -0.0037 0.0013 2
8487.918290206231 -0.0036 0.0013 2
8487.91870169621 0.0005 0.0013 2
8487.91912028566 0.0013 0.0013 2
8487.919531375635 -0.0017 0.0013 2
8487.919939265586 -0.0003 0.0013 2
8487.920350455679 -0.0045 0.0013 2
8487.920761645306 -0.0019 0.0013 2
8487.921180034988 0.0006 0.0013 2
8487.92163482355 -0.0014 0.0013 2
8487.922046013642 -0.0004 0.0013 2
8487.922457203269 -0.0024 0.0013 2
8487.922868693247 -0.0020 0.0013 2
8487.923279582988 0.0027 0.0013 2
8487.923691772856 -0.0014 0.0013 2
8487.924102862831 -0.0044 0.0013 2
8487.924513452686 -0.0035 0.0013 2
8487.92492474243 -0.0050 0.0013 2
8487.925342631992 -0.0040 0.0013 2
8487.92575412197 -0.0034 0.0013 2
8487.926165111829 -0.0041 0.0013 2
8487.926575601567 -0.0055 0.0013 2
8487.926986691542 -0.0026 0.0013 2
8487.927397680935 -0.0014 0.0013 2
8487.927815170959 -0.0021 0.0013 2
8487.928226160817 -0.0045 0.0013 2
8487.928637150675 -0.0005 0.0013 2
8487.929048340302 -0.0023 0.0013 2
8487.929466430098 -0.0020 0.0013 2
8487.929877019487 -0.0037 0.0013 2
8487.930287909694 -0.0045 0.0013 2
8487.930705699138 -0.0028 0.0014 2
8487.93111588899 -0.0043 0.0013 2
8487.931527078617 -0.0030 0.0014 2
8489.885278635658 0.0013 0.0013 2
8489.885691224597 -0.0012 0.0013 2
8489.886105913203 -0.0016 0.0013 2
8489.886518701911 -0.0005 0.0013 2
8489.886923790444 -0.0032 0.0013 2
8489.887338879053 0.0004 0.0013 2
8489.887751168106 -0.0037 0.0013 2
8489.888163456693 0.0024 0.0013 2
8489.888578345068 0.0007 0.0013 2
8489.888983934186 0.0022 0.0013 2
8489.889396922663 0.0021 0.0013 2
8489.889809311368 0.0019 0.0013 2
8489.890217000153 0.0023 0.0013 2
8489.89062948851 -0.0014 0.0013 2
8489.891041677445 0.0021 0.0013 2
8489.89145656582 0.0024 0.0013 2
8489.891868654639 0.0004 0.0013 2
8489.892281743232 0.0007 0.0013 2
8489.892689931672 0.0006 0.0013 2
8489.893103020731 0.0012 0.0013 2
8489.89351590909 0.0052 0.0013 2
8489.893931297585 0.0021 0.0013 2
8489.894337486476 0.0014 0.0013 2
8489.894749975298 -0.0009 0.0013 2
8489.895165363792 0.0000 0.0013 2
8489.895577952266 -0.0017 0.0013 2
8489.895990640856 -0.0015 0.0013 2
8489.896399629768 -0.0021 0.0013 2
8489.896814018022 -0.0019 0.0013 2
8489.897221006919 0.0000 0.0013 2
8489.897637495305 -0.0008 0.0013 2
8489.898044884205 -0.0010 0.0013 2
8489.898458772805 0.0019 0.0013 2
8489.898869061377 0.0013 0.0013 2
8489.89928334998 -0.0004 0.0013 2
8489.899690238759 -0.0002 0.0013 2
8489.90010692738 -0.0013 0.0013 2
8489.9005146157 0.0011 0.0013 2
8489.900929604657 0.0013 0.0013 2
8489.901339793112 -0.0031 0.0013 2
8489.901754881721 -0.0012 0.0013 2
8489.90216247039 -0.0005 0.0013 2
8489.902572559193 -0.0027 0.0013 2
8489.90298734745 -0.0020 0.0013 2
8489.903402235825 -0.0130 0.0013 2
8489.903809824958 -0.0040 0.0013 2
8489.904218513519 -0.0001 0.0013 2
8489.90463180188 -0.0017 0.0013 2
8489.905045090709 -0.0025 0.0013 2
8489.905454079155 -0.0022 0.0013 2
8489.905867567752 -0.0009 0.0013 2
8489.906280856114 0.0021 0.0013 2
8489.90668954514 0.0009 0.0013 2
8489.90710293362 -0.0020 0.0013 2
8489.907516322099 0.0042 0.0013 2
8489.907927110791 -0.0041 0.0013 2
8489.90834349906 -0.0022 0.0013 2
8489.908752587624 -0.0037 0.0013 2
8489.909185376018 -0.0027 0.0013 2
8489.909601864405 0.0005 0.0013 2
8489.910010452848 -0.0040 0.0013 2
8489.910422041547 -0.0016 0.0013 2
8489.910838230047 -0.0016 0.0013 2
8489.91124751838 -0.0036 0.0013 2
8489.91165820742 -0.0066 0.0013 2
8489.912072495557 -0.0029 0.0013 2
8489.912480384577 -0.0013 0.0013 2
8489.91289017303 -0.0021 0.0013 2
8489.913305061404 -0.0035 0.0013 2
8489.913719450124 -0.0047 0.0013 2
8489.914129338693 -0.0023 0.0013 2
8489.914536527358 -0.0042 0.0013 2
8489.91495101573 -0.0025 0.0013 2
8489.915361604188 -0.0047 0.0013 2
8489.915773293003 0.0023 0.0013 2
8489.916184881236 -0.0031 0.0013 2
8489.916598769836 -0.0046 0.0013 2
8489.917010358535 -0.0062 0.0013 2
8489.917421746999 -0.0024 0.0013 2
8489.917833035346 -0.0024 0.0013 2
8489.918246923946 -0.0058 0.0013 2
8489.918658012524 -0.0041 0.0013 2
8489.919069901109 -0.0024 0.0013 2
8489.919477489777 -0.0021 0.0013 2
8489.919890278485 -0.0022 0.0013 2
8489.920303266961 -0.0042 0.0013 2
8489.920711755287 -0.0006 0.0013 2
8489.92112484388 -0.0032 0.0013 2
8489.92153773224 -0.0025 0.0013 2
8489.921946321148 0.0003 0.0013 2
8489.922359309625 -0.0019 0.0013 2
8489.92277249787 -0.0061 0.0013 2
8489.923214185517 -0.0065 0.0013 2
8489.923630374018 -0.0029 0.0013 2
8489.924039462581 -0.0018 0.0013 2
8489.924450951163 -0.0038 0.0013 2
8489.924860139843 -0.0009 0.0013 2
8489.925276027992 -0.0010 0.0013 2
8489.925687616691 -0.0047 0.0013 2
8489.926096805371 -0.0032 0.0013 2
8490.76685079094 -0.0048 0.0013 2
8490.767256779596 -0.0053 0.0013 2
8490.767674467992 0.0011 0.0013 2
8490.768080556765 -0.0064 0.0013 2
8490.768486545421 -0.0051 0.0013 2
8490.768904233817 -0.0039 0.0013 2
8490.769310322125 -0.0025 0.0013 2
8490.769727910869 -0.0076 0.0013 2
8490.770133999176 -0.0064 0.0013 2
8490.770563287195 -0.0021 0.0013 2
8490.770969375968 -0.0014 0.0013 2
8490.771387164481 -0.0055 0.0013 2
8490.771793252788 -0.0070 0.0013 2
8490.772210641298 -0.0060 0.0013 2
8490.772627929691 -0.0029 0.0013 2
8490.773033718579 -0.0004 0.0013 2
8490.773439307231 -0.0063 0.0013 2
8490.773856595159 -0.0046 0.0013 2
8490.774273883551 -0.0099 0.0013 2
8490.774679572321 -0.0134 0.0013 2
8490.775096860714 -0.0098 0.0013 2
8490.775514149107 -0.0076 0.0013 2
8490.775919837877 -0.0081 0.0013 2
8490.776337125804 -0.0071 0.0013 2
8490.776742714457 -0.0076 0.0013 2
8490.777160102967 -0.0068 0.0013 2
8490.777565791737 0.0040 0.0013 2
8490.77798308013 -0.0108 0.0013 2
8490.778388768435 -0.0103 0.0013 2
8490.778806056827 -0.0069 0.0013 2
8490.77921164548 -0.0048 0.0013 2
8490.77962903399 -0.0004 0.0013 2
8490.78003472276 -0.0065 0.0013 2
8490.780452010687 -0.0036 0.0013 2
8490.780857799575 -0.0068 0.0013 2
8490.781275087968 -0.0043 0.0013 2
8490.781680776272 -0.0046 0.0013 2
8490.782132863998 -0.0036 0.0013 2
8490.782550151926 -0.0061 0.0013 2
8490.782955840696 -0.0041 0.0013 2
8490.783373129088 -0.0069 0.0013 2
8490.783790417481 -0.0048 0.0013 2
8490.784196006134 -0.0073 0.0013 2
8490.784613294061 -0.0020 0.0013 2
8490.785019082949 -0.0001 0.0013 2
8490.785436671227 -0.0053 0.0013 2
8490.785842759535 -0.0017 0.0013 2
8490.786260347813 -0.0076 0.0013 2
8490.786666436587 -0.0033 0.0013 2
8490.787084024865 -0.0038 0.0013 2
8490.787490113638 -0.0030 0.0013 2
8490.787907701917 -0.0031 0.0013 2
8490.788313790224 -0.0040 0.0013 2
8490.788719878998 -0.0047 0.0013 2
8490.789137467276 -0.0055 0.0013 2
8490.789543455932 -0.0053 0.0013 2
8490.789961144328 -0.0058 0.0013 2
8490.790367132984 -0.0031 0.0013 2
8490.790784820914 -0.0026 0.0013 2
8490.79119080957 -0.0040 0.0013 2
8490.791608797852 -0.0024 0.0013 2
8490.792014586274 -0.0019 0.0013 2
8490.79243227467 -0.0004 0.0013 2
8490.792838263325 -0.0024 0.0013 2
8490.793255951721 -0.0057 0.0013 2
8490.793662040029 -0.0048 0.0013 2
8490.794079628307 -0.0066 0.0013 2
8490.79448571708 -0.0068 0.0013 2
8490.79490330536 -0.0057 0.0013 2
8490.795309393667 -0.0046 0.0013 2
8490.795727082063 -0.0059 0.0013 2
8490.796133170836 -0.0008 0.0013 2
8490.796550758649 -0.0021 0.0013 2
8490.796956847422 -0.0062 0.0013 2
8490.7973744357 -0.0047 0.0013 2
8490.797780624125 -0.0025 0.0013 2
8490.798186612781 -0.0046 0.0013 2
8490.798604301177 -0.0047 0.0013 2
8490.799010289833 -0.0027 0.0013 2
8490.799427977763 -0.0015 0.0013 2
8490.799845566042 -0.0046 0.0013 2
8490.800251654815 -0.0021 0.0013 2
8490.800657743122 -0.0034 0.0013 2
8490.801075431518 -0.0067 0.0013 2
8490.801481619943 -0.0033 0.0013 2
8490.801922407467 -0.0043 0.0013 2
8490.802340095863 -0.0011 0.0013 2
8490.80274618417 -0.0031 0.0013 2
8490.803163772449 -0.0021 0.0013 2
8490.803569761105 -0.0042 0.0013 2
8490.8039874495 -0.0016 0.0013 2
8490.80440513743 -0.0041 0.0013 2
8490.80482272571 -0.0026 0.0013 2
8490.805228814483 -0.0031 0.0013 2
8490.805646402296 -0.0036 0.0013 2
8490.806052591186 -0.0005 0.0013 2
8490.806470178999 -0.0019 0.0013 2
8490.806876167655 -0.0021 0.0013 2
8490.80729385605 -0.0036 0.0013 2
8490.807700144593 -0.0039 0.0013 2
8490.80811743252 -0.0059 0.0013 2
8490.808523021173 -0.0031 0.0013 2
8490.808986607939 -0.0066 0.0013 2
8490.80939229671 -0.0057 0.0013 2
8490.809809584636 -0.0061 0.0013 2
8490.810226873029 -0.0029 0.0013 2
8490.8106325618 -0.0039 0.0013 2
8490.811049749609 -0.0043 0.0013 2
8490.81145543838 -0.0036 0.0013 2
8490.811872726306 -0.0072 0.0013 2
8490.812278515194 -0.0061 0.0013 2
8490.81269580312 -0.0030 0.0013 2
#
# TESS (Sector 6 FFIs)
#
8468.287023 -0.0020 0.0018 3
8468.307836 0.0320 0.0018 3
8468.328649 0.1696 0.0020 3
8468.349523 0.2067 0.0021 3
8468.370336 0.0743 0.0019 3
8468.412023 0.0018 0.0018 3
8468.432836 0.0026 0.0018 3
8468.453649 -0.0023 0.0018 3
8468.474524 -0.0039 0.0018 3
8468.495337 -0.0017 0.0018 3
8468.51615 0.0001 0.0018 3
8468.537024 0.0075 0.0018 3
8468.557837 0.0083 0.0018 3
8468.57865 0.0158 0.0018 3
8468.599524 0.0179 0.0018 3
8468.620337 0.0219 0.0018 3
8468.64115 0.0306 0.0018 3
8468.662024 0.0366 0.0018 3
8468.682837 0.0454 0.0019 3
8468.70365 0.0558 0.0019 3
8468.724524 0.0629 0.0019 3
8468.745337 0.1842 0.0020 3
8468.76615 0.4225 0.0024 3
8468.787024 0.3302 0.0022 3
8468.807837 0.1013 0.0019 3
8468.82865 0.0578 0.0019 3
8468.849524 0.0473 0.0019 3
8468.870337 0.0415 0.0018 3
8468.89115 0.0358 0.0018 3
8468.912024 0.0267 0.0018 3
8468.932837 0.0198 0.0018 3
8468.974524 0.0133 0.0018 3
8468.995337 0.0111 0.0018 3
8469.01615 0.0045 0.0018 3
8469.037024 0.0036 0.0018 3
8469.057837 0.0040 0.0018 3
8469.099524 0.0021 0.0018 3
8469.120398 0.0096 0.0018 3
8469.141212 0.0051 0.0018 3
8469.162025 0.0200 0.0018 3
8469.182899 0.1385 0.0020 3
8469.203712 0.2121 0.0021 3
8469.224525 0.1136 0.0019 3
8469.245399 0.0092 0.0018 3
8469.266212 0.0025 0.0018 3
8469.287025 0.0045 0.0018 3
8469.307899 -0.0030 0.0018 3
8469.328712 -0.0051 0.0018 3
8469.349525 -0.0037 0.0018 3
8469.370399 -0.0034 0.0018 3
8469.391212 -0.0039 0.0018 3
8469.412025 0.0062 0.0018 3
8469.432899 0.0070 0.0018 3
8469.453713 0.0104 0.0018 3
8469.474526 0.0152 0.0018 3
8469.4954 0.0220 0.0018 3
8469.516213 0.0269 0.0018 3
8469.537026 0.0381 0.0018 3
8469.5579 0.0454 0.0018 3
8469.578713 0.0533 0.0019 3
8469.599526 0.1307 0.0019 3
8469.6204 0.3794 0.0023 3
8469.641213 0.3833 0.0023 3
8469.662026 0.1335 0.0019 3
8469.6829 0.0500 0.0018 3
8469.703713 0.0437 0.0018 3
8469.724526 0.0408 0.0018 3
8469.7454 0.0300 0.0018 3
8469.766213 0.0192 0.0018 3
8469.787026 0.0163 0.0018 3
8469.8079 0.0072 0.0018 3
8469.828713 0.0052 0.0018 3
8469.849526 0.0046 0.0018 3
8469.8704 0.0033 0.0018 3
8469.891213 0.0036 0.0018 3
8469.912026 -0.0029 0.0018 3
8469.932901 0.0014 0.0018 3
8469.953714 -0.0031 0.0018 3
8469.974527 -0.0024 0.0018 3
8469.995401 0.0007 0.0018 3
8470.016214 0.0046 0.0018 3
8470.037027 0.0997 0.0019 3
8470.057901 0.2063 0.0020 3
8470.078714 0.1443 0.0020 3
8470.099527 0.0166 0.0018 3
8470.120401 0.0007 0.0018 3
8470.141214 -0.0014 0.0018 3
8470.162027 -0.0032 0.0018 3
8470.182901 -0.0022 0.0018 3
8470.203714 -0.0040 0.0018 3
8470.224527 -0.0033 0.0018 3
8470.245402 -0.0052 0.0018 3
8470.266215 -0.0009 0.0018 3
8470.287028 0.0053 0.0018 3
8470.307902 0.0068 0.0018 3
8470.328715 0.0178 0.0018 3
8470.349528 0.0254 0.0018 3
8470.370402 0.0303 0.0018 3
8470.391215 0.0349 0.0018 3
8470.412028 0.0425 0.0018 3
8470.432902 0.0488 0.0018 3
8470.453715 0.0889 0.0019 3
8470.474528 0.3252 0.0022 3
8470.495403 0.4260 0.0024 3
8470.516216 0.1856 0.0020 3
8470.537029 0.0541 0.0018 3
8470.557903 0.0454 0.0018 3
8470.578716 0.0414 0.0018 3
8470.599529 0.0294 0.0018 3
8470.620403 0.0252 0.0018 3
8470.641216 0.0195 0.0018 3
8470.662029 0.0145 0.0018 3
8470.682903 0.0098 0.0018 3
8470.703716 0.0046 0.0018 3
8470.724529 -0.0007 0.0018 3
8470.745403 0.0009 0.0018 3
8470.766216 -0.0019 0.0018 3
8470.787029 0.0016 0.0018 3
8470.807903 -0.0046 0.0018 3
8470.828716 0.0032 0.0018 3
8470.849529 -0.0011 0.0018 3
8470.870404 0.0036 0.0018 3
8470.891217 0.0691 0.0019 3
8470.91203 0.1956 0.0020 3
8470.932904 0.1688 0.0020 3
8470.953717 0.0387 0.0018 3
8470.97453 0.0042 0.0018 3
8470.995404 -0.0015 0.0018 3
8471.016217 -0.0008 0.0018 3
8471.03703 -0.0038 0.0018 3
8471.057904 -0.0043 0.0018 3
8471.078717 -0.0053 0.0018 3
8471.09953 -0.0012 0.0018 3
8471.120404 -0.0041 0.0018 3
8471.141218 -0.0064 0.0018 3
8471.162031 0.0070 0.0018 3
8471.182905 0.0066 0.0018 3
8471.203718 0.0196 0.0018 3
8471.224531 0.0238 0.0018 3
8471.245405 0.0328 0.0018 3
8471.266218 0.0438 0.0018 3
8471.287031 0.0488 0.0018 3
8471.307905 0.0667 0.0019 3
8471.328718 0.2617 0.0021 3
8471.349532 0.4385 0.0024 3
8471.370406 0.2470 0.0021 3
8471.391219 0.0692 0.0019 3
8471.412032 0.0469 0.0018 3
8471.432906 0.0369 0.0018 3
8471.453719 0.0352 0.0018 3
8471.474532 0.0296 0.0018 3
8471.495406 0.0231 0.0018 3
8471.557906 0.0118 0.0018 3
8471.578719 0.0042 0.0018 3
8471.620407 0.0055 0.0018 3
8471.70372 0.0084 0.0018 3
8471.724533 0.0018 0.0018 3
8471.745346 0.0470 0.0018 3
8471.766159 0.1789 0.0020 3
8471.787033 0.1973 0.0020 3
8471.828659 0.0030 0.0018 3
8471.849533 0.0013 0.0018 3
8471.870346 0.0058 0.0018 3
8471.89116 0.0013 0.0018 3
8471.912034 0.0018 0.0018 3
8471.932847 -0.0035 0.0018 3
8471.95366 0.0024 0.0018 3
8471.974534 0.0012 0.0018 3
8471.995347 0.0073 0.0018 3
8472.037034 0.0189 0.0018 3
8472.057847 0.0257 0.0018 3
8472.07866 0.0317 0.0018 3
8472.099534 0.0376 0.0018 3
8472.120348 0.0431 0.0018 3
8472.162035 0.0613 0.0019 3
8472.182848 0.2041 0.0020 3
8472.203661 0.4379 0.0024 3
8472.224535 0.3099 0.0022 3
8472.245348 0.0933 0.0019 3
8472.266161 0.0482 0.0018 3
8472.287035 0.0476 0.0018 3
8472.307849 0.0423 0.0018 3
8472.328662 0.0337 0.0018 3
8472.349536 0.0289 0.0018 3
8472.370349 0.0182 0.0018 3
8472.391162 0.0119 0.0018 3
8472.412036 0.0069 0.0018 3
8472.432849 0.0078 0.0018 3
8472.453662 0.0066 0.0018 3
8472.474536 0.0056 0.0018 3
8472.49535 0.0014 0.0018 3
8472.516163 0.0022 0.0018 3
8472.537037 -0.0018 0.0018 3
8472.578663 -0.0059 0.0018 3
8472.599537 0.0178 0.0018 3
8472.62035 0.1470 0.0020 3
8472.641163 0.2144 0.0021 3
8472.662037 0.0986 0.0019 3
8472.68285 0.0053 0.0018 3
8472.703663 -0.0013 0.0018 3
8472.724538 0.0015 0.0018 3
8472.745351 0.0001 0.0018 3
8472.766164 -0.0026 0.0018 3
8472.787038 -0.0005 0.0018 3
8472.807851 0.0030 0.0018 3
8472.828664 -0.0026 0.0018 3
8472.849538 0.0053 0.0018 3
8472.870351 0.0065 0.0018 3
8472.891164 0.0142 0.0018 3
8472.912038 0.0199 0.0018 3
8472.932851 0.0278 0.0018 3
8472.953665 0.0352 0.0018 3
8472.974539 0.0430 0.0018 3
8472.995352 0.0499 0.0018 3
8473.016165 0.0541 0.0019 3
8473.037039 0.1441 0.0020 3
8473.057852 0.3968 0.0023 3
8473.078665 0.3676 0.0023 3
8473.099539 0.1230 0.0019 3
8473.120352 0.0485 0.0018 3
8473.141166 0.0465 0.0018 3
8473.16204 0.0369 0.0018 3
8473.182853 0.0253 0.0018 3
8473.203666 0.0264 0.0018 3
8473.22454 0.0197 0.0018 3
8473.245353 0.0140 0.0018 3
8473.266166 0.0144 0.0018 3
8473.28704 0.0014 0.0018 3
8473.307854 0.0059 0.0018 3
8473.328667 -0.0002 0.0018 3
8473.349541 0.0025 0.0018 3
8473.370354 0.0031 0.0018 3
8473.391167 -0.0023 0.0018 3
8473.412041 0.0014 0.0018 3
8473.432854 0.0022 0.0018 3
8473.453667 0.0111 0.0018 3
8473.474542 0.1146 0.0019 3
8473.495355 0.2137 0.0021 3
8473.516168 0.1334 0.0020 3
8473.537042 0.0150 0.0018 3
8473.557855 0.0007 0.0018 3
8473.578668 -0.0016 0.0018 3
8473.599542 0.0011 0.0018 3
8473.620355 -0.0060 0.0018 3
8473.641168 -0.0021 0.0018 3
8473.662043 -0.0045 0.0018 3
8473.682856 0.0014 0.0018 3
8473.703669 0.0018 0.0018 3
8473.724543 0.0063 0.0018 3
8473.745356 0.0109 0.0018 3
8473.766169 0.0183 0.0018 3
8473.787043 0.0222 0.0018 3
8473.807856 0.0332 0.0018 3
8473.828669 0.0407 0.0018 3
8473.849544 0.0473 0.0018 3
8473.870357 0.0549 0.0019 3
8473.89117 0.1074 0.0019 3
8473.912044 0.3471 0.0023 3
8473.932857 0.4134 0.0024 3
8473.95367 0.1693 0.0020 3
8473.974544 0.0502 0.0018 3
8473.995357 0.0476 0.0018 3
8474.203672 -0.0009 0.0018 3
8474.224546 -0.0024 0.0018 3
8474.245359 0.0016 0.0018 3
8474.266172 0.0017 0.0018 3
8474.287046 0.0024 0.0018 3
8474.307859 0.0072 0.0018 3
8474.328673 0.0789 0.0019 3
8474.349547 0.2029 0.0020 3
8474.37036 0.1643 0.0020 3
8474.391173 0.0256 0.0018 3
8474.412047 0.0011 0.0018 3
8474.43286 0.0009 0.0018 3
8474.453673 0.0004 0.0018 3
8474.474548 -0.0022 0.0018 3
8474.495361 -0.0045 0.0018 3
8474.516174 -0.0000 0.0018 3
8474.537048 0.0003 0.0018 3
8474.557861 0.0020 0.0018 3
8474.578674 0.0040 0.0018 3
8474.599548 0.0132 0.0018 3
8474.620361 0.0160 0.0018 3
8474.662049 0.0330 0.0018 3
8474.724549 0.0514 0.0018 3
8474.745362 0.0805 0.0019 3
8474.766175 0.2946 0.0022 3
8474.787049 0.4406 0.0024 3
8474.807863 0.2248 0.0021 3
8474.828676 0.0608 0.0019 3
8474.84955 0.0491 0.0018 3
8474.870363 0.0384 0.0018 3
8474.891176 0.0365 0.0018 3
8474.91205 0.0286 0.0018 3
8474.932863 0.0201 0.0018 3
8474.953676 0.0196 0.0018 3
8474.974551 0.0116 0.0018 3
8474.995364 0.0058 0.0018 3
8479.016192 0.0568 0.0019 3
8479.037005 0.0707 0.0019 3
8479.057818 0.2497 0.0021 3
8479.078692 0.4410 0.0024 3
8479.099505 0.2675 0.0022 3
8479.120318 0.0737 0.0019 3
8479.141192 0.0509 0.0019 3
8479.162005 0.0463 0.0019 3
8479.182818 0.0395 0.0019 3
8479.203692 0.0282 0.0018 3
8479.224505 0.0220 0.0018 3
8479.245318 0.0192 0.0018 3
8479.266192 0.0118 0.0018 3
8479.287005 0.0023 0.0018 3
8479.307818 0.0073 0.0018 3
8479.328692 -0.0011 0.0018 3
8479.349505 0.0023 0.0018 3
8479.370318 0.0005 0.0018 3
8479.391192 -0.0016 0.0018 3
8479.412005 -0.0011 0.0018 3
8479.432818 -0.0000 0.0018 3
8479.453692 0.0022 0.0018 3
8479.474505 0.0348 0.0018 3
8479.495318 0.1681 0.0020 3
8479.516192 0.2062 0.0021 3
8479.537005 0.0757 0.0019 3
8479.557818 0.0024 0.0018 3
8479.578692 -0.0021 0.0018 3
8479.599505 0.0060 0.0018 3
8479.620317 -0.0037 0.0018 3
8479.641191 -0.0018 0.0018 3
8479.662004 -0.0055 0.0018 3
8479.682817 -0.0022 0.0018 3
8479.703691 -0.0019 0.0018 3
8479.724504 -0.0006 0.0018 3
8479.745317 0.0061 0.0018 3
8479.766191 0.0153 0.0018 3
8479.787004 0.0230 0.0018 3
8479.807817 0.0245 0.0018 3
8479.828691 0.0346 0.0018 3
8479.849504 0.0386 0.0018 3
8479.870317 0.0487 0.0018 3
8479.891191 0.0506 0.0018 3
8479.912004 0.1786 0.0020 3
8479.932817 0.4255 0.0024 3
8479.953691 0.3296 0.0022 3
8479.974504 0.0980 0.0019 3
8479.995317 0.0469 0.0018 3
8480.016191 0.0382 0.0018 3
8480.037004 0.0326 0.0018 3
8480.057817 0.0267 0.0018 3
8480.078691 0.0158 0.0018 3
8480.099504 0.0193 0.0018 3
8480.120317 0.0133 0.0018 3
8480.141191 0.0098 0.0018 3
8480.162004 0.0021 0.0018 3
8480.182817 0.0016 0.0018 3
8480.203691 0.0004 0.0018 3
8480.224504 -0.0037 0.0018 3
8480.245317 0.0000 0.0018 3
8480.26613 0.0025 0.0018 3
8480.286943 0.0036 0.0018 3
8480.307817 0.0014 0.0018 3
8480.32863 0.0168 0.0018 3
8480.349443 0.1335 0.0019 3
8480.370317 0.2167 0.0021 3
8480.39113 0.1099 0.0019 3
8480.411943 0.0086 0.0018 3
8480.432817 0.0020 0.0018 3
8480.45363 -0.0015 0.0018 3
8480.474443 0.0002 0.0018 3
8480.495317 -0.0025 0.0018 3
8480.51613 -0.0018 0.0018 3
8480.536943 -0.0031 0.0018 3
8480.557817 0.0044 0.0018 3
8480.57863 0.0060 0.0018 3
8480.599443 0.0072 0.0018 3
8480.620317 0.0108 0.0018 3
8480.64113 0.0188 0.0018 3
8480.661943 0.0260 0.0018 3
8480.682817 0.0306 0.0018 3
8480.70363 0.0392 0.0018 3
8480.724443 0.0474 0.0018 3
8480.745317 0.0525 0.0018 3
8480.76613 0.1286 0.0019 3
8480.786943 0.3824 0.0023 3
8480.807817 0.3806 0.0023 3
8480.82863 0.1339 0.0019 3
8480.849443 0.0519 0.0018 3
8480.870317 0.0453 0.0018 3
8480.89113 0.0347 0.0018 3
8480.95363 0.0126 0.0018 3
8480.974443 0.0101 0.0018 3
8480.995317 0.0059 0.0018 3
8481.01613 0.0047 0.0018 3
8481.036943 0.0036 0.0018 3
8481.057817 0.0056 0.0018 3
8481.078631 -0.0058 0.0018 3
8481.099444 0.0037 0.0018 3
8481.120318 -0.0031 0.0018 3
8481.141131 -0.0003 0.0018 3
8481.161944 0.0042 0.0018 3
8481.182818 0.0112 0.0018 3
8481.203631 0.1052 0.0019 3
8481.224444 0.2170 0.0020 3
8481.245318 0.1457 0.0019 3
8481.266131 0.0215 0.0018 3
8481.328631 -0.0026 0.0018 3
8481.349444 -0.0019 0.0018 3
8481.370318 -0.0005 0.0018 3
8481.391131 -0.0006 0.0018 3
8481.411944 -0.0019 0.0018 3
8481.432818 0.0037 0.0018 3
8481.453631 0.0102 0.0018 3
8481.474444 0.0163 0.0018 3
8481.495318 0.0182 0.0018 3
8481.516131 0.0267 0.0018 3
8481.536944 0.0318 0.0018 3
8481.557818 0.0370 0.0018 3
8481.578631 0.0473 0.0018 3
8481.599444 0.0519 0.0018 3
8481.620318 0.0936 0.0019 3
8481.641131 0.3302 0.0022 3
8481.661944 0.4248 0.0024 3
8481.682818 0.1838 0.0020 3
8481.703631 0.0557 0.0018 3
8481.724444 0.0463 0.0018 3
8481.745319 0.0402 0.0018 3
8481.766132 0.0361 0.0018 3
8481.786945 0.0274 0.0018 3
8481.807819 0.0213 0.0018 3
8481.828632 0.0161 0.0018 3
8481.849445 0.0077 0.0018 3
8481.870319 0.0065 0.0018 3
8481.891132 0.0039 0.0018 3
8481.911945 0.0034 0.0018 3
8481.932819 0.0020 0.0018 3
8481.953632 0.0063 0.0018 3
8481.974445 0.0003 0.0018 3
8481.995319 0.0005 0.0018 3
8482.016132 0.0010 0.0018 3
8482.036945 0.0026 0.0018 3
8482.057819 0.0699 0.0019 3
8482.078632 0.2026 0.0020 3
8482.099445 0.1582 0.0020 3
8482.120319 0.0375 0.0018 3
8482.141132 0.0058 0.0018 3
8482.161945 0.0021 0.0018 3
8482.182819 0.0014 0.0018 3
8482.203632 0.0006 0.0018 3
8482.224445 -0.0056 0.0018 3
8482.245319 0.0001 0.0018 3
8482.266133 -0.0026 0.0018 3
8482.286946 -0.0018 0.0018 3
8482.30782 -0.0093 0.0018 3
8482.328633 0.0002 0.0018 3
8482.349446 0.0150 0.0018 3
8482.37032 0.0220 0.0018 3
8482.391133 0.0290 0.0018 3
8482.411946 0.0379 0.0018 3
8482.43282 0.0452 0.0018 3
8482.453633 0.0466 0.0018 3
8482.474446 0.0718 0.0019 3
8482.49532 0.2634 0.0021 3
8482.516133 0.4408 0.0024 3
8482.536946 0.2465 0.0021 3
8482.55782 0.0660 0.0018 3
8482.578633 0.0490 0.0018 3
8482.599446 0.0359 0.0018 3
8482.62032 0.0299 0.0018 3
8482.641133 0.0231 0.0018 3
8482.661946 0.0190 0.0018 3
8482.682821 0.0125 0.0018 3
8482.703634 0.0077 0.0018 3
8482.724447 0.0060 0.0018 3
8482.745321 0.0058 0.0018 3
8482.766134 0.0021 0.0018 3
8482.786947 0.0019 0.0018 3
8482.80776 -0.0010 0.0018 3
8482.828573 -0.0012 0.0018 3
8482.849447 0.0009 0.0018 3
8482.87026 0.0021 0.0018 3
8482.891073 0.0052 0.0018 3
8482.911947 0.0412 0.0018 3
8482.93276 0.1748 0.0020 3
8482.953573 0.2002 0.0020 3
8482.974447 0.0638 0.0018 3
8482.99526 0.0040 0.0018 3
8483.016073 0.0012 0.0018 3
8483.036947 -0.0034 0.0018 3
8483.05776 -0.0007 0.0018 3
8483.078573 -0.0058 0.0018 3
8483.099447 -0.0055 0.0018 3
8483.12026 0.0014 0.0018 3
8483.141074 0.0015 0.0018 3
8483.161948 0.0052 0.0018 3
8483.182761 0.0071 0.0018 3
8483.203574 0.0095 0.0018 3
8483.224448 0.0154 0.0018 3
8483.245261 0.0219 0.0018 3
8483.266074 0.0287 0.0018 3
8483.286948 0.0417 0.0018 3
8483.307761 0.0520 0.0018 3
8483.328574 0.0548 0.0018 3
8483.349448 0.1972 0.0020 3
8483.370261 0.4294 0.0024 3
8483.391074 0.3080 0.0022 3
8483.411949 0.0842 0.0019 3
8483.432762 0.0474 0.0018 3
8483.453575 0.0408 0.0018 3
8483.474449 0.0371 0.0018 3
8483.495262 0.0258 0.0018 3
8483.516075 0.0170 0.0018 3
8483.536949 0.0124 0.0018 3
8483.557762 0.0081 0.0018 3
8483.578575 0.0035 0.0018 3
8483.599449 0.0024 0.0018 3
8483.620262 0.0075 0.0018 3
8483.641075 0.0021 0.0018 3
8483.661949 0.0022 0.0018 3
8483.682762 0.0008 0.0018 3
8483.703575 -0.0028 0.0018 3
8483.724449 -0.0008 0.0018 3
8483.745262 0.0034 0.0018 3
8483.766075 0.0203 0.0018 3
8483.78695 0.1521 0.0020 3
8483.807763 0.2104 0.0020 3
8483.828576 0.0966 0.0019 3
8483.84945 0.0055 0.0018 3
8483.870263 -0.0024 0.0018 3
8483.891076 0.0014 0.0018 3
8483.91195 -0.0039 0.0018 3
8483.932763 -0.0026 0.0018 3
8483.953576 -0.0052 0.0018 3
8483.97445 -0.0056 0.0018 3
8483.995263 -0.0026 0.0018 3
8484.016076 0.0008 0.0018 3
8484.03695 0.0050 0.0018 3
8484.057763 0.0090 0.0018 3
8484.078576 0.0201 0.0018 3
8484.099451 0.0215 0.0018 3
8484.120264 0.0302 0.0018 3
8484.141077 0.0377 0.0018 3
8484.161951 0.0491 0.0018 3
8484.182764 0.0506 0.0018 3
8484.203577 0.1399 0.0019 3
8484.224451 0.3984 0.0023 3
8484.245264 0.3635 0.0022 3
8484.266077 0.1195 0.0019 3
8484.286951 0.0466 0.0018 3
8484.307764 0.0418 0.0018 3
8484.328578 0.0350 0.0018 3
8484.349452 0.0289 0.0018 3
8484.370265 0.0241 0.0018 3
8484.391078 0.0137 0.0018 3
8484.432765 0.0049 0.0018 3
8484.453578 0.0010 0.0018 3
8484.474452 0.0005 0.0018 3
8484.495265 0.0043 0.0018 3
8484.516078 0.0035 0.0018 3
8484.536952 0.0018 0.0018 3
8484.557765 -0.0020 0.0018 3
8484.578579 0.0007 0.0018 3
8484.599453 -0.0028 0.0018 3
8484.620266 0.0078 0.0018 3
8484.641079 0.1126 0.0019 3
8484.661953 0.2125 0.0020 3
8484.682766 0.1322 0.0019 3
8484.703579 0.0149 0.0018 3
8484.724392 0.0068 0.0018 3
8484.745205 -0.0003 0.0018 3
8484.766079 -0.0055 0.0018 3
8484.786892 -0.0027 0.0018 3
8484.807705 -0.0031 0.0018 3
8484.828579 0.0004 0.0018 3
8484.849392 -0.0005 0.0018 3
8484.870205 0.0028 0.0018 3
8484.891079 0.0033 0.0018 3
8484.911893 0.0118 0.0018 3
8484.932706 0.0169 0.0018 3
8484.95358 0.0207 0.0018 3
8484.974393 0.0312 0.0018 3
8484.995206 0.0381 0.0018 3
8485.01608 0.0451 0.0018 3
8485.036893 0.0511 0.0018 3
8485.057706 0.0997 0.0019 3
8485.07858 0.3443 0.0022 3
8485.099393 0.4089 0.0023 3
8485.120206 0.1622 0.0020 3
8485.141081 0.0491 0.0018 3
8485.161894 0.0400 0.0018 3
8485.182707 0.0371 0.0018 3
8485.203581 0.0274 0.0018 3
8485.224394 0.0281 0.0018 3
8485.245207 0.0189 0.0018 3
8485.266081 0.0141 0.0018 3
8485.286894 0.0108 0.0018 3
8485.307707 0.0063 0.0018 3
8485.328582 0.0010 0.0018 3
8485.349395 0.0025 0.0018 3
8485.370208 -0.0043 0.0018 3
8485.391082 0.0007 0.0018 3
8485.411895 0.0003 0.0018 3
8485.432708 -0.0005 0.0018 3
8485.453582 0.0030 0.0018 3
8485.474395 0.0026 0.0018 3
8485.495208 0.0788 0.0019 3
8485.516082 0.1989 0.0020 3
8485.536896 0.1668 0.0020 3
8485.557709 0.0329 0.0018 3
8485.578583 0.0045 0.0018 3
8485.599396 0.0026 0.0018 3
8485.620209 0.0018 0.0018 3
8485.641083 -0.0014 0.0018 3
8485.661896 -0.0011 0.0018 3
8485.682709 -0.0033 0.0018 3
8485.703583 0.0004 0.0018 3
8485.724396 0.0025 0.0018 3
8485.745209 0.0068 0.0018 3
8485.766083 0.0103 0.0018 3
8485.786896 0.0166 0.0018 3
8485.80771 0.0219 0.0018 3
8485.828584 0.0292 0.0018 3
8485.849397 0.0325 0.0018 3
8485.87021 0.0444 0.0018 3
8485.891084 0.0541 0.0018 3
8485.911897 0.0808 0.0019 3
8485.93271 0.2842 0.0021 3
8485.953584 0.4421 0.0024 3
8485.974397 0.2201 0.0020 3
8485.99521 0.0578 0.0018 3
8486.016084 0.0458 0.0018 3
8486.036898 0.0390 0.0018 3
8486.057711 0.0314 0.0018 3
8486.078585 0.0223 0.0018 3
8486.099398 0.0202 0.0018 3
8486.120211 0.0125 0.0018 3
8486.141085 0.0119 0.0018 3
8486.161898 0.0035 0.0018 3
8486.182711 0.0006 0.0018 3
8486.203586 0.0028 0.0018 3
8486.224399 -0.0006 0.0018 3
8486.245212 0.0007 0.0018 3
8486.266086 -0.0022 0.0018 3
8486.286899 0.0019 0.0018 3
8486.307712 0.0004 0.0018 3
8486.328525 0.0042 0.0018 3
8486.349338 0.0506 0.0018 3
8486.370213 0.1885 0.0020 3
8486.391026 0.2009 0.0020 3
8486.411839 0.0581 0.0018 3
8486.432713 0.0032 0.0018 3
8486.453526 0.0067 0.0018 3
8486.474339 0.0056 0.0018 3
8486.495213 -0.0012 0.0018 3
8486.516026 0.0003 0.0018 3
8486.536839 -0.0003 0.0018 3
8486.557713 -0.0009 0.0018 3
8486.578527 0.0020 0.0018 3
8486.59934 0.0014 0.0018 3
8486.620214 0.0083 0.0018 3
8486.641027 0.0134 0.0018 3
8486.66184 0.0246 0.0018 3
8486.682714 0.0294 0.0018 3
8486.703527 0.0310 0.0018 3
8486.72434 0.0456 0.0018 3
8486.745214 0.0470 0.0018 3
8486.766027 0.0591 0.0018 3
8486.78684 0.2156 0.0020 3
8486.807715 0.4362 0.0024 3
8486.828528 0.2889 0.0021 3
8486.849341 0.0761 0.0019 3
8486.870215 0.0485 0.0018 3
8486.891028 0.0413 0.0018 3
8486.911841 0.0270 0.0018 3
8486.932715 0.0246 0.0018 3
8486.953528 0.0239 0.0018 3
8486.974341 0.0139 0.0018 3
8486.995216 0.0136 0.0018 3
8487.016029 0.0120 0.0018 3
8487.036842 0.0033 0.0018 3
8487.057716 0.0021 0.0018 3
8487.078529 -0.0002 0.0018 3
8487.099342 0.0037 0.0018 3
8487.120216 0.0013 0.0018 3
8487.141029 -0.0005 0.0018 3
8487.161843 -0.0001 0.0018 3
8487.182717 0.0041 0.0018 3
8487.20353 0.0264 0.0018 3
8487.224343 0.1590 0.0019 3
8487.245217 0.1964 0.0020 3
8487.26603 0.0839 0.0019 3
8487.286843 0.0037 0.0018 3
8487.307718 -0.0001 0.0018 3
8487.328531 -0.0067 0.0018 3
8487.349344 -0.0094 0.0017 3
8487.370218 -0.0026 0.0018 3
8487.391031 -0.0036 0.0018 3
8487.411844 -0.0027 0.0018 3
8487.432718 -0.0029 0.0018 3
8487.453532 0.0061 0.0018 3
8487.474345 0.0066 0.0018 3
8487.495219 0.0116 0.0018 3
8487.516032 0.0201 0.0018 3
8487.557719 0.0347 0.0018 3
8487.578532 0.0403 0.0018 3
8487.599345 0.0482 0.0018 3
8487.620219 0.0551 0.0018 3
8487.641033 0.1590 0.0020 3
8487.661846 0.4101 0.0023 3
8487.68272 0.3495 0.0022 3
8487.703533 0.1069 0.0019 3
8487.724346 0.0550 0.0018 3
8487.745159 0.0475 0.0018 3
8487.765972 0.0371 0.0018 3
8487.786846 0.0281 0.0018 3
8487.807659 0.0241 0.0018 3
8487.828473 0.0181 0.0018 3
8487.849347 0.0160 0.0018 3
8487.87016 0.0141 0.0018 3
8487.890973 0.0084 0.0018 3
8487.911847 0.0036 0.0018 3
8487.93266 0.0013 0.0018 3
8487.953473 -0.0029 0.0018 3
8487.974347 0.0045 0.0018 3
8487.995161 -0.0020 0.0018 3
8488.015974 0.0059 0.0018 3
8488.057661 -0.0009 0.0018 3
8488.078474 0.1128 0.0019 3
8488.099348 0.2061 0.0020 3
8488.120161 0.1212 0.0019 3
8488.140975 0.0110 0.0018 3
8488.161849 0.0077 0.0018 3
8488.182662 0.0029 0.0018 3
8488.203475 0.0000 0.0018 3
8488.224349 0.0024 0.0018 3
8488.245162 -0.0009 0.0018 3
8488.265976 -0.0009 0.0018 3
8488.28685 -0.0033 0.0018 3
8488.307663 0.0049 0.0018 3
8488.328476 0.0098 0.0018 3
8488.34935 0.0153 0.0018 3
8488.370163 0.0239 0.0018 3
8488.390976 0.0238 0.0018 3
8488.411851 0.0318 0.0018 3
8488.432664 0.0432 0.0018 3
8488.453477 0.0523 0.0018 3
8488.474351 0.0605 0.0018 3
8488.495164 0.1189 0.0019 3
8488.515977 0.3705 0.0022 3
8488.536851 0.4041 0.0023 3
8488.557665 0.1560 0.0019 3
8488.578478 0.0544 0.0018 3
8488.599352 0.0491 0.0018 3
8488.620165 0.0415 0.0018 3
8488.640978 0.0339 0.0018 3
8488.661852 0.0248 0.0018 3
8488.682665 0.0222 0.0018 3
8488.703478 0.0142 0.0018 3
8488.724353 0.0138 0.0018 3
8488.745166 0.0107 0.0018 3
8488.765979 0.0052 0.0018 3
8488.786853 0.0078 0.0018 3
8488.807666 0.0059 0.0018 3
8488.828479 0.0045 0.0018 3
8488.849353 0.0031 0.0018 3
8488.870167 0.0019 0.0018 3
8488.89098 0.0034 0.0018 3
8488.911854 0.0051 0.0018 3
8488.932667 0.0924 0.0019 3
8488.95348 0.2130 0.0020 3
8488.974293 0.1554 0.0019 3
8488.995106 0.0268 0.0018 3
8489.015981 0.0036 0.0018 3
8489.036794 0.0005 0.0018 3
8489.057607 -0.0007 0.0018 3
8489.078481 0.0009 0.0018 3
8489.099294 0.0015 0.0018 3
8489.120107 0.0011 0.0018 3
8489.140982 0.0020 0.0018 3
8489.161795 0.0078 0.0018 3
8489.182608 0.0088 0.0018 3
8489.203482 0.0115 0.0018 3
8489.224295 0.0207 0.0018 3
8489.245108 0.0248 0.0018 3
8489.265983 0.0326 0.0018 3
8489.286796 0.0362 0.0018 3
8489.307609 0.0427 0.0018 3
8489.328483 0.0555 0.0018 3
8489.349296 0.0852 0.0019 3
8489.37011 0.3046 0.0021 3
8489.390984 0.4330 0.0023 3
8489.411797 0.2094 0.0020 3
8489.43261 0.0596 0.0018 3
8489.453484 0.0470 0.0018 3
8489.474297 0.0381 0.0018 3
8489.495111 0.0315 0.0018 3
8489.515985 0.0267 0.0018 3
8489.536798 0.0199 0.0018 3
8489.557611 0.0173 0.0018 3
8489.578485 0.0008 0.0018 3
8489.599298 0.0040 0.0018 3
8489.620111 0.0020 0.0018 3
8489.640986 0.0001 0.0018 3
8489.661799 0.0003 0.0018 3
8489.682612 0.0049 0.0018 3
8489.703486 -0.0005 0.0018 3
8489.724299 -0.0004 0.0018 3
8489.745112 -0.0026 0.0018 3
8489.765987 -0.0011 0.0018 3
8489.7868 0.0572 0.0018 3
8489.807613 0.1948 0.0020 3
8489.828487 0.1844 0.0020 3
8489.8493 0.0497 0.0018 3
8489.870113 -0.0014 0.0018 3
8489.890987 0.0018 0.0018 3
8489.911801 0.0001 0.0018 3
8489.932614 -0.0032 0.0018 3
8489.953488 -0.0044 0.0018 3
8489.974301 -0.0026 0.0018 3
8489.995114 -0.0022 0.0018 3
8490.015988 0.0044 0.0018 3
8490.036802 0.0085 0.0018 3


==> anc/table5.txt <==
#BJD_MID RV1 E_RV1 RV2m1 E_RV2m1 FLAG EXPTIME INSTRUMENT
#
# BJD_MID = BJD - 2450000 at mid-exposure
# FLAG>0 denotes bad secondary velocity not used in fit (13 WiFeS epochs)
# INSTRUMENT = (1,2,3) for (WiFeS,MIKE_0.7,MIKE_0.35)
#
# ANU 2.3-m/WiFeS R7000
#
7319.167661 65.5 0.7 -150.8 1.8 0 2400.0 1
7676.177014 -39.3 1.5 197.3 1.7 0 2400.0 1
7760.991930 18.4 1.6 82.4 15.7 1 1200.0 1
7761.138395 -34.0 1.0 162.0 2.7 1 1800.0 1
7762.010052 -26.4 0.8 187.2 2.6 0 1393.0 1
7762.155933 -16.6 1.0 149.6 2.4 0 1800.0 1
7762.984112 -22.9 0.7 177.7 3.3 0 1800.0 1
7790.937987 67.3 1.0 -136.4 1.5 0 1800.0 1
7861.864535 3.5 0.8 210.8 19.6 1 1200.0 1
7862.886516 63.6 0.7 -155.4 2.2 0 1800.0 1
7863.884667 79.7 0.8 -181.6 2.2 0 1800.0 1
7879.851154 -14.8 0.6 130.5 1.5 0 1601.0 1
7978.319590 15.8 1.7 -146.0 8.7 1 1319.0 1
7979.307161 -30.5 1.0 171.8 3.5 0 561.0 1
7994.278648 62.6 0.9 -113.4 2.0 0 1800.0 1
7994.302272 62.2 1.0 -132.7 3.5 0 1800.0 1
7995.250407 80.6 1.3 -188.6 3.0 0 1800.0 1
7995.273314 81.5 1.0 -197.8 2.7 0 1800.0 1
7995.296094 85.1 1.1 -183.1 1.6 0 1800.0 1
8044.165850 78.8 0.8 -181.2 0.9 0 1800.0 1
8044.189544 76.4 1.0 -193.2 1.5 0 1790.0 1
8044.215044 85.1 1.1 -194.6 1.2 0 1800.0 1
8044.237985 78.9 1.0 -194.1 1.4 0 1800.0 1
8044.259914 82.3 1.0 -194.4 1.3 0 1439.0 1
8045.166104 75.4 0.8 -165.5 1.2 0 1800.0 1
8045.189185 64.7 1.0 -146.3 1.2 0 1800.0 1
8045.211860 56.1 1.0 -121.0 1.3 0 1800.0 1
8045.234177 52.3 0.8 -90.4 1.7 0 1800.0 1
8045.252622 49.4 0.8 -65.5 3.1 0 959.0 1
8071.107982 1.7 1.1 -92.3 2.7 1 1800.0 1
8071.132011 4.4 0.7 88.4 4.3 0 1800.0 1
8071.155404 -13.3 0.2 115.5 1.7 0 1800.0 1
8071.178484 -20.1 0.5 144.3 1.3 0 1800.0 1
8071.202212 -20.2 0.4 159.8 1.4 0 1800.0 1
8071.225998 -31.8 0.7 180.2 1.3 0 1800.0 1
8071.248673 -33.5 0.6 192.7 1.5 0 1800.0 1
8091.083233 -30.4 0.9 188.6 1.5 0 1200.0 1
8091.103534 -23.7 1.0 175.9 1.4 0 1800.0 1
8091.178826 -1.4 1.4 105.9 2.3 0 978.0 1
8092.087344 19.0 1.2 84.1 14.7 1 1500.0 1
8092.108802 22.9 1.2 92.4 12.7 1 1800.0 1
8092.134115 32.4 1.2 -151.8 9.0 1 1800.0 1
8092.160540 43.1 1.0 -261.8 -999.0 1 1800.0 1
8092.209279 61.4 1.0 -126.2 1.8 0 1800.0 1
8092.233088 67.8 1.4 -150.2 2.7 0 1800.0 1
8093.017192 43.0 1.0 -145.7 12.2 1 1800.0 1
8093.041602 51.1 1.1 -92.6 1.9 0 1800.0 1
8096.159547 -31.1 0.6 199.6 2.2 0 1800.0 1
8096.182777 -36.2 0.8 201.9 3.2 0 1800.0 1
8096.200265 -32.0 0.9 206.0 1.7 0 750.0 1
8097.052699 -32.2 0.6 197.5 2.0 0 1800.0 1
8097.077422 -38.2 0.6 197.3 2.1 0 1800.0 1
8097.158812 -14.3 0.8 139.4 1.8 0 1800.0 1
8097.181196 -15.4 0.8 117.2 1.5 0 1800.0 1
8097.205641 -2.1 1.3 82.9 1.9 0 1800.0 1
8097.228859 3.9 0.7 70.5 8.3 1 1800.0 1
8156.031633 58.4 0.9 -104.1 1.5 0 1800.0 1
8156.054143 48.0 0.8 -82.1 2.4 0 1800.0 1
8156.076572 37.0 1.0 4.9 -999.0 1 1800.0 1
8156.099024 30.8 0.7 -143.2 9.2 1 1800.0 1
8218.906952 -14.2 1.0 122.1 2.6 0 1800.0 1
8218.926904 -19.6 0.9 144.7 2.8 0 1200.0 1
8219.882333 -34.4 0.9 205.3 1.8 0 1800.0 1
8219.905121 -27.5 0.9 203.3 2.1 0 1800.0 1
8219.927757 -28.6 0.7 194.7 2.2 0 1800.0 1
#
# Magellan/MIKE (0.7 arcsec slit)
#
8084.660784909502 76.1 0.6 -178.1 0.9 0 300.0 2
8085.834795315284 -31.1 1.1 183.2 0.8 0 600.0 2
8188.505031429697 79.9 0.7 -192.7 0.8 0 900.0 2
8188.598448873498 74.7 0.7 -175.1 0.7 0 900.0 2
#
# Magellan/MIKE (0.35 arcsec slit)
#
8179.522322032135 -33.0 0.7 200.2 0.5 0 1800.0 3
8181.555859345011 66.4 0.6 -144.2 0.5 0 1200.0 3

